Intelligent Pooling: Proactive Resource Provisioning in Large-scale Cloud Service

The proliferation of big data and analytic workloads has driven the need for cloud compute and cluster-based job processing. With Apache Spark, users can process terabytes of data at ease with hundreds of parallel executors. At Microsoft, we aim at providing a fast and succinct interface for users to run Spark applications, such as through creating simple notebook "sessions" by abstracting the underlying complexity of the cloud. Providing low latency access to Spark clusters and sessions is a challenging problem due to the large overheads of cluster creation and session startup. In this paper, we introduce Intelligent Pooling, a system for proactively provisioning compute resources to combat the aforementioned overheads. To reduce the COGS (cost-of-goods-sold), our system (1) predicts usage patterns using an innovative hybrid Machine Learning (ML) model with low latency and high accuracy; and (2) optimizes the pool size dynamically to meet customer demand while reducing extraneous COGS. The proposed system auto-tunes its hyper-parameters to balance between performance and operational cost with minimal to no engineering input. Evaluated using large-scale production data, Intelligent Pooling achieves up to 43% reduction in cluster idle time compared to static pooling when targeting 99% pool hit rate. Currently deployed in production, Intelligent Pooling is on track to save tens of million dollars in COGS per year as compared to traditional pre-provisioned pools.

==> images/Intelligent_Pooling-Paper2.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "a33a2133",
   "metadata": {},
   "source": [
    "# 1. Data Fetching and Plotting"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "cfbd3fda",
   "metadata": {},
   "outputs": [],
   "source": [
    "from IPF import run_kusto, solve\n",
    "import pandas as pd\n",
    "import dateutil.parser as dp\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "from azure.kusto.data.exceptions import KustoServiceError\n",
    "from azure.kusto.data.helpers import dataframe_from_result_table\n",
    "from azure.kusto.data import KustoClient, KustoConnectionStringBuilder, ClientRequestProperties\n",
    "\n",
    "import matplotlib\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42\n",
    "matplotlib.rcParams['text.usetex'] = True"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "15a64c39",
   "metadata": {},
   "outputs": [],
   "source": [
    "T = 129597 # time steps in consideration\n",
    "TAU = 5 # initialization time TODO: add Kusto query for this\n",
    "alpha = 1 # cost of idle time\n",
    "beta = 1 # cost of customer waiting time\n",
    "\n",
    "STABLENESS = 5 # the pool size cannot change in X time steps\n",
    "AGGREGATION = \"30s\" # tiem interval for each step"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "0cc66647",
   "metadata": {},
   "outputs": [],
   "source": [
    "kusto_query = f\"\"\"\n",
    "// Plot number of clusters rate, new\n",
    "let start_time = datetime(\"2022-06-11 00:00\");\n",
    "let end_time = datetime(\"2022-07-20 01:02\");\n",
    "let region_pick_job = \"Synapse-Job-Service1-Prod-EastUS\";\n",
    "let node_size = \"Small\";\n",
    "let job_type = \"Cluster\";\n",
    "JobSubmissionEvent\n",
    "//| where JobType == job_type\n",
    "//| where Tenant == region_pick_job\n",
    "| where PreciseTimeStamp >= start_time and PreciseTimeStamp <= end_time and NodeSize =~ node_size\n",
    "| project JobSubmittedAt=PreciseTimeStamp, WorkspaceName, ComputeName, JobId, NodeSize\n",
    "| join kind=leftouter (\n",
    "    StateChangeEvent\n",
    "    | where PreciseTimeStamp >= start_time and PreciseTimeStamp <= end_time\n",
    "    | where FromState == \"Creation\" and ToState == \"Monitoring\"\n",
    "    | project ClusterReadyAt=PreciseTimeStamp, FromState, ToState, WorkspaceName, ComputeName, JobId) on WorkspaceName, ComputeName, JobId\n",
    "| where isnotempty(ClusterReadyAt)\n",
    "| join kind=leftouter(\n",
    "    ClusterCreatedEvent\n",
    "    | where PreciseTimeStamp >= start_time and PreciseTimeStamp <= end_time\n",
    "    | project PreciseTimeStamp, WorkspaceName, ComputeName, JobId, DurationInSeconds) on WorkspaceName, ComputeName, JobId\n",
    "| project JobSubmittedAt, ClusterReadyAt, WorkspaceName, ComputeName, JobId, ClusterReadyLatency=datetime_diff('second', ClusterReadyAt, JobSubmittedAt), DurationInSeconds\n",
    "| project PreciseTimeStamp=JobSubmittedAt, ClusterReadyLatency\n",
    "| extend ClusterCount = 1\n",
    "| order by PreciseTimeStamp asc nulls first\n",
    "| extend ClusterCountCumu = row_cumsum(ClusterCount)\n",
    "| project PreciseTimeStamp, ClusterCountCumu, ClusterCount\n",
    "| make-series sum(ClusterCount) default=0 on PreciseTimeStamp step 30s// by Tenant, MaxNodes, SkuName\n",
    "\"\"\"\n",
    "cluster = \"https://analytics365prod.kusto.windows.net\"\n",
    "db = \"Analytics365SparkPROD\"\n",
    "client_id = \"f8c4efc4-cda5-4463-a7a6-4178ef046b9b\"\n",
    "client_secret = \"75EK5Vloh~m--2n.u_q21swhG~nqNIRW0_\" \n",
    "authority_id = \"72f988bf-86f1-41af-91ab-2d7cd011db47\"\n",
    "\n",
    "kcsb = KustoConnectionStringBuilder.with_aad_application_key_authentication(\n",
    "    cluster, \n",
    "    client_id, \n",
    "    client_secret, \n",
    "    authority_id)\n",
    "client = KustoClient(kcsb)\n",
    "\n",
    "arrival_rate = client.execute(db, kusto_query)\n",
    "dataframe = dataframe_from_result_table(arrival_rate.primary_results[0])    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "411a1d06",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>sum_ClusterCount</th>\n",
       "      <th>PreciseTimeStamp</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>[631, 425, 553, 272, 202, 159, 142, 117, 219, ...</td>\n",
       "      <td>[2022-06-11T00:00:00.0000000Z, 2022-06-11T00:0...</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                    sum_ClusterCount  \\\n",
       "0  [631, 425, 553, 272, 202, 159, 142, 117, 219, ...   \n",
       "\n",
       "                                    PreciseTimeStamp  \n",
       "0  [2022-06-11T00:00:00.0000000Z, 2022-06-11T00:0...  "
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dataframe"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "24cc2327",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(112442, 2)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(array([19154.        , 19154.00694444, 19154.01388889, 19154.02083333,\n",
       "        19154.02777778, 19154.03472222, 19154.04166667]),\n",
       " [Text(0, 0, ''),\n",
       "  Text(0, 0, ''),\n",
       "  Text(0, 0, ''),\n",
       "  Text(0, 0, ''),\n",
       "  Text(0, 0, ''),\n",
       "  Text(0, 0, ''),\n",
       "  Text(0, 0, '')])"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "times = dataframe.iloc[0][\"PreciseTimeStamp\"]\n",
    "demand = dataframe.iloc[0][\"sum_ClusterCount\"]\n",
    "df = pd.DataFrame({\"PreciseTimeStamp\":times,\n",
    "                   \"sum_ClusterCount\":demand})\n",
    "print(df.shape)\n",
    "# df = df.iloc[:T]\n",
    "df[\"sum_ClusterCount\"] = df[\"sum_ClusterCount\"].astype(int)\n",
    "df[\"Dt\"] = df[\"sum_ClusterCount\"].cumsum().shift(1).fillna(0)\n",
    "df[\"time\"] = df[\"PreciseTimeStamp\"].apply(lambda x: dp.parse(x))\n",
    "df = df.set_index(\"time\")\n",
    "plt.plot(df.head(120)[\"Dt\"])\n",
    "plt.xlabel(\"Time\")\n",
    "plt.ylabel(\"Number of Clusters\")\n",
    "plt.xticks(rotation = 90)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "710e77d0",
   "metadata": {},
   "outputs": [],
   "source": [
    "# df.to_csv(r\"kusto_0711.csv\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "688a0826",
   "metadata": {},
   "source": [
    "# 2. Solve the optimal N"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "59bb2179",
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(r\"kusto_0711.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "607d907a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "time                   2022-06-11 00:00:00+00:00\n",
       "PreciseTimeStamp    2022-06-11T00:00:00.0000000Z\n",
       "sum_ClusterCount                             631\n",
       "Dt                                           0.0\n",
       "Name: 0, dtype: object"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.iloc[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "369a25d6",
   "metadata": {},
   "outputs": [],
   "source": [
    "df[\"time\"] = pd.to_datetime(df[\"time\"])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "ca208171",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solving in 29.40\n",
      "OPTIMAL\n",
      "Total idle time: 5074395.000000\n",
      "Total waiting time: 5626048.000000\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "F:\\Tools\\Anaconda3\\lib\\site-packages\\pandas\\core\\indexing.py:1667: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self.obj[key] = value\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df_result = solve(df,len(df)-10,AGGREGATION,TAU,alpha,beta,STABLENESS,plot=True,plot_t=30)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "32f3d3dc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>time</th>\n",
       "      <th>PreciseTimeStamp</th>\n",
       "      <th>sum_ClusterCount</th>\n",
       "      <th>CumulativeClusterDemand</th>\n",
       "      <th>PoolClusterCreated</th>\n",
       "      <th>T_Idle</th>\n",
       "      <th>T_Waiting</th>\n",
       "      <th>PoolClusterRequested</th>\n",
       "      <th>OptimalPoolSize</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2022-06-11 00:00:00+00:00</td>\n",
       "      <td>2022-06-11T00:00:00.0000000Z</td>\n",
       "      <td>631</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1302.0</td>\n",
       "      <td>1302.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1302.0</td>\n",
       "      <td>1302.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2022-06-11 00:00:30+00:00</td>\n",
       "      <td>2022-06-11T00:00:30.0000000Z</td>\n",
       "      <td>425</td>\n",
       "      <td>631.0</td>\n",
       "      <td>1302.0</td>\n",
       "      <td>671.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1933.0</td>\n",
       "      <td>1302.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>2022-06-11 00:01:00+00:00</td>\n",
       "      <td>2022-06-11T00:01:00.0000000Z</td>\n",
       "      <td>553</td>\n",
       "      <td>1056.0</td>\n",
       "      <td>1302.0</td>\n",
       "      <td>246.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>2358.0</td>\n",
       "      <td>1302.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>2022-06-11 00:01:30+00:00</td>\n",
       "      <td>2022-06-11T00:01:30.0000000Z</td>\n",
       "      <td>272</td>\n",
       "      <td>1609.0</td>\n",
       "      <td>1302.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>307.0</td>\n",
       "      <td>2911.0</td>\n",
       "      <td>1302.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2022-06-11 00:02:00+00:00</td>\n",
       "      <td>2022-06-11T00:02:00.0000000Z</td>\n",
       "      <td>202</td>\n",
       "      <td>1881.0</td>\n",
       "      <td>1302.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>579.0</td>\n",
       "      <td>3183.0</td>\n",
       "      <td>1302.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2022-06-11 00:02:30+00:00</td>\n",
       "      <td>2022-06-11T00:02:30.0000000Z</td>\n",
       "      <td>159</td>\n",
       "      <td>2083.0</td>\n",
       "      <td>1302.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>781.0</td>\n",
       "      <td>3008.0</td>\n",
       "      <td>925.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2022-06-11 00:03:00+00:00</td>\n",
       "      <td>2022-06-11T00:03:00.0000000Z</td>\n",
       "      <td>142</td>\n",
       "      <td>2242.0</td>\n",
       "      <td>1933.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>309.0</td>\n",
       "      <td>3167.0</td>\n",
       "      <td>925.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2022-06-11 00:03:30+00:00</td>\n",
       "      <td>2022-06-11T00:03:30.0000000Z</td>\n",
       "      <td>117</td>\n",
       "      <td>2384.0</td>\n",
       "      <td>2358.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>3309.0</td>\n",
       "      <td>925.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2022-06-11 00:04:00+00:00</td>\n",
       "      <td>2022-06-11T00:04:00.0000000Z</td>\n",
       "      <td>219</td>\n",
       "      <td>2501.0</td>\n",
       "      <td>2911.0</td>\n",
       "      <td>410.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>3426.0</td>\n",
       "      <td>925.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2022-06-11 00:04:30+00:00</td>\n",
       "      <td>2022-06-11T00:04:30.0000000Z</td>\n",
       "      <td>151</td>\n",
       "      <td>2720.0</td>\n",
       "      <td>3183.0</td>\n",
       "      <td>463.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>3645.0</td>\n",
       "      <td>925.0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                       time              PreciseTimeStamp  sum_ClusterCount  \\\n",
       "0 2022-06-11 00:00:00+00:00  2022-06-11T00:00:00.0000000Z               631   \n",
       "1 2022-06-11 00:00:30+00:00  2022-06-11T00:00:30.0000000Z               425   \n",
       "2 2022-06-11 00:01:00+00:00  2022-06-11T00:01:00.0000000Z               553   \n",
       "3 2022-06-11 00:01:30+00:00  2022-06-11T00:01:30.0000000Z               272   \n",
       "4 2022-06-11 00:02:00+00:00  2022-06-11T00:02:00.0000000Z               202   \n",
       "5 2022-06-11 00:02:30+00:00  2022-06-11T00:02:30.0000000Z               159   \n",
       "6 2022-06-11 00:03:00+00:00  2022-06-11T00:03:00.0000000Z               142   \n",
       "7 2022-06-11 00:03:30+00:00  2022-06-11T00:03:30.0000000Z               117   \n",
       "8 2022-06-11 00:04:00+00:00  2022-06-11T00:04:00.0000000Z               219   \n",
       "9 2022-06-11 00:04:30+00:00  2022-06-11T00:04:30.0000000Z               151   \n",
       "\n",
       "   CumulativeClusterDemand  PoolClusterCreated  T_Idle  T_Waiting  \\\n",
       "0                      0.0              1302.0  1302.0        0.0   \n",
       "1                    631.0              1302.0   671.0        0.0   \n",
       "2                   1056.0              1302.0   246.0        0.0   \n",
       "3                   1609.0              1302.0     0.0      307.0   \n",
       "4                   1881.0              1302.0     0.0      579.0   \n",
       "5                   2083.0              1302.0     0.0      781.0   \n",
       "6                   2242.0              1933.0     0.0      309.0   \n",
       "7                   2384.0              2358.0     0.0       26.0   \n",
       "8                   2501.0              2911.0   410.0        0.0   \n",
       "9                   2720.0              3183.0   463.0        0.0   \n",
       "\n",
       "   PoolClusterRequested  OptimalPoolSize  \n",
       "0                1302.0           1302.0  \n",
       "1                1933.0           1302.0  \n",
       "2                2358.0           1302.0  \n",
       "3                2911.0           1302.0  \n",
       "4                3183.0           1302.0  \n",
       "5                3008.0            925.0  \n",
       "6                3167.0            925.0  \n",
       "7                3309.0            925.0  \n",
       "8                3426.0            925.0  \n",
       "9                3645.0            925.0  "
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_result.head(10)\n",
    "# df_result.to_csv(\"tmp0711_paper.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "76800c6b",
   "metadata": {},
   "outputs": [],
   "source": [
    "df_result_all = df_result.copy()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "5fca0da4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAboAAACOCAYAAABHa82KAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAABaC0lEQVR4nO2dd3hUVfrHP2fS66SQ0AIMoTeB0EFBJQE1oqLEtmtXoqvurqtC/O26zu66GtCtumpAcXXtxG4sEBQVqUnonYQAoZMy6f38/jgzqZPMTJgkM3g/zzPPZM7ce+ebM3fue885bxFSSjQ0NDQ0NC5UdN0tQENDQ0NDozPRDJ2GhoaGxgWNZug0NDQ0NC5oNEOnoaGhoXFBoxk6DQ0NDY0LGs3QaWhoaGhc0GiGTkNDQ0PjgkYzdBoaGhoaFzSaodPQ0NDQcD+M+mB7NxX2ZEYxJKUFA0uBCbnJ8ZMMSWkDgRtyk+Of77hKDQ0NDQ0NOzHqvwESgHAgw/zIwWh6wNau9o7oVgJLgMMAucnxh4G4DonV0NDQ0NBwnDCMpmIgEViO0TQXGGTPjvYaunCzcWs6/BOOadTQ0NDQ0OgwAqP+emAB8IojO3raud37hqS0VUCoISntepRF/aC9HQxJaTGokWCRuSk9Nzl+sSEpbYG5LTo3OX6ZedtWbRoaGhoaLoZRHwJEmx+TMJoWm9sbruEYTcvOu806CSjbk4jRlItRPxBlY2xi1xodgCEpbTxwk/nl+7nJ8VttbB+bmxyfbv47BvWPxADkJsenGpLSFgI5QEjLNst+GhoaGhouhFG/UD2blmHULwGygQJzW6r5/YbreofajCbr13+j/n2MppusvmcDu6YuDUlpLwOHcpPjk8yPrYaktMfa26eFsYrOTY7PASah/jnMzzFttGloaGhouBpG07Imo65o1DXb3uv6+V7/MzDqH+2IbHunLm8CYg1JaYtyk+M/NrfFATa9Lg1JaQubTEeGtHg7vI22ZgghFgILzS8n+Pv72ylbYRm0ChdfVXQHne6gETSdzkbT6VxcWWd5ebkEspo0LZNSNp9SNOqjgQKMpnSM+oQWh2jrum5vW1vEAbEY9f+HGkWaAInRNKmdfQD7DV0Gan50pSEp7X7z3/YSB1g6qQgIa/G+tbZmmDt5GUBAQIAsKytz4OM1NDQ0NOxFCFEhpZxoY7MFGE2J5r+LsO+6bm9bWzhid5phd8B4bnK8KTc5fg6wHGXtbXUEhqS0kBZNW2i04NHA6jbanEp9vXq4Ou6g0x00gqbT2Wg6nYu76LSKUb8Ao2mp+e8Y7L+un+/1X6LC3FZjNJlQBvI+eyTba+hSLH/kJsenooycPd4uYVgWKhv3jTYkpcUCIbnJ8enW2uzUZDeHDqmHq+MOOt1BI2g6nY2m07m4i85WGPWxwBKM+kyM+kxUbFsqEG1+L0RNZ55HW9tY4rlzlRaT3fHcdntdugodmbosLFTPoaGdIMiJuINOd9AImk5no+l0Lq6sUwhRLqUM6G4drTDqMzCaJjbzvjTqV2E0zbG1a5uGzpCUdjA3OX6I+e8MWgeLy9zkeJuLgM5GW6PT0HBfampqyMvLo7Kysrul/Ozx9fUlKioKLy+vZu0ubOgeR43gQoFnUTF1qRhNy23t2p4zSlMrOfu8BHYzdXXq2cOje3XYwh10uoNG0HQ6G2fpzMvLIygoCIPBgOgEl0NX9mZsSnfrlFKSn59PXl4eAwcO7B4RjmI0PYdRn46KApgMJGE0tRvPbeFnMXV54IB6Hjq0EwQ5EXfQ6Q4aQdPpbJylc+/evQwfPrxTjByAZaDo69sph3carqBTSsm+ffsYMWJEs3YXHtE9htH0fIu2l+1J6tzmiM6QlDYOKMpNjs81v26oYIBK5/XEeUjuUiIju1uBfbiDTnfQCJpOZ+NMnZ1l5AA87Q2Y6mZcQWdnfg+dRPPYbaNejwo4t0l7XpfLaeIxifJ4kcCNgDBnS3ELQkLUw9VxB53uoBE0nc7GXXR6erZvRIqKipgwYUKztgkTJlBUVNShz8vKymLx4sV2bx8aGsrixYt58MFEbrklgZycHNs7nQedffwuwagfiFGfAcRh1G9RTin6DCDd/LBJu/cVucnxxQDm+nOxucnxlhn6JENS2sHzkN6l1NaqZ1e4i2oPd9DpDhpB0+ls3EVnd6992SI6OpolS5YgpTJCCQkJZGZmdtrnLV68mJUr7cp77LqoMIKJGPXJGE1Jje16vTmezibtnbahhqS0oNzk+BLgBuDDFu+76KnUGstNjauvg7iDTnfQCJpOZ9MpOr9KglM7nXhAqIsYQ21scofXvhISVPKNsLAwUlJSyMrKIiUlhZSUFJYuXUpMTEyDsSooKOC2225r2G/58uWEhISwdOlSYmNjiYlpO23j6dNFvPdeKrGxsc0+Ny4ujoULFxIXF0dISAhFRUUsXry4QU9THbGxsc32i46OJiUlhbCwMBITE0lPTyc9PZ3ExESWLFlCiDsMydtnvLmqeGPhVaP+vAuvJgFbDUlp7wNPAIssbxiS0mZj55DRFejZUz1cHXfQ6Q4aQdPpbNxFp05ne9SZk5NDYmJiw8Myvbd06VISExNZuXIlcXFxLFvWdsWYDz74gOXLlxMVFQVAYmIizz77LACrV69u08hZPvuqq2bj4QFLlixh6dKl3HTTTaxcuZLMzEyWLl1KXFwcK1eubNdYttxv5cqVJCYmkpKSQkxMDIsWLWLixImkpKRcCEYOzqPwapunhLlsTiYqLcvC3OT4lkPEJR1V29Xo9d2twD7cQac7aARNp7PpFJ1XJjv9kDpsp3uyjHwsZGRkALBlyxYWLlS542NiYliyZAkTJ1rPdHjjjTc2Mx6xsbEsWbKErKws4uLaTtZh+eycnJyGtb3s7Gyys7PZsmULISEhZGdnk5io0kgOGtT2dbzlfhbDbZmujI6OttETbkfTwquxjuxoa43uMHDYSvsah+R1MzU16rlFXKTL4Q463UEjaDqdjbvotOSP1NmdxbeRSZMmkZ6ezoIFC0hNTW1lZLKzsxtGWNZGSHFxcTz77LMsWWJ7DGAwRBMaGkZ6ejoTJkwgLCyMBQsWALBs2TIyMjKIiYkhOzu7lcGy6Gi5H6jRZHp6OqmpqSxatIgLjA4XXnXxpWXncNhsqh1ZX/hs+wk+336CR2KHMrJPcOcIa0FHdHY1HdF40lTBsew9TD62AuL/Dp4+nSOuCR3ty/XZ5/hy50mevm6M80VZoSM6z5VW0SOw8/uwKR3RmX22lBe/PcT0QeEkTOzXOcJaUF2tnjuyRrdo0SISEhIapvosThwZGRksXryYgoKCdvdfuHAhq1evtmskVV0Nf/7zEuLjZ5OZmUliYiKrV6+moKCA5cuXM3u2as/JySEuLo6x48azafMWHl+0qEHHwoULm+03adIktmzZQlFRUcOINSQkhISEBJYsWeL+IzzllJLU4rXNrCjwMwkYLy5Wz8EO2KukD3cQ4OPJ768agU7XNX43juisqaunpLIWKSX3vpnB3TMGMm9sn84ViON9WVlTR8IrG5hT8DYPy3fgrq9hwLTOE2imI985wP82HuHJT3ax/ak56P06f/jiqM4vdpwg+at9fP/4ZVhOy66Ih+pIfx4+V8b8l37ivYVTGd5L7bh3795WAcrOxNEMLmVVtfh6eZBfWoUQEBHU8QjunJwc0tPTG6Y/naHT4ngyfuolnC6uorfel9AA7w5rbIm178OFA8YP0ZiKUgADgUyMpsm2dv1ZjOgcvdgB/HHeSPy8PLo0qNIRneuz87nr9c28e/d4Eqo+wlc+2HnCmuBoX/p6efDZQzOoeHc5HIDCw5mEdoGhc1Rn+p7TRAb7cOPEKH4xuX+X3dw4qjPY14uxUSF8vv0Ef/x0F+mPziLyPC7Odn9uB35DA3sEsOX3sXh5dGAesYM4kqKsrl5y+FwZYQHe1NTVI87DkTw1NZX333/fbld+R1OphQf6EOznhadOUFcv8eii89OlMJoGN3+tD6HpCK8duu4M7EaqqxunNGzx9a6TvLXxCH5eHmzIyeeV77M7V1wTHNE5MDyAhy4bzPiyddxqepW4uh87V5wZRzRaEELgV7AXgNxdGztBVWsc0Sml5M9f7OGFbw/h4+nRZUYOHO/PmUMj+M8vYhgUEci8sX2oq++aGRlHdO4/VULi/zI4fK6MsqpaVu0+ham8pnMFmnGkzptOKGMcFuDNgPAA+of7d/hzFyxY4FC8mr06Fy1axGWXq1TDXh46jhaUk322tKMyLyyMpiJgvD2btpcCrGXFgqZ0W/WCjpCbq57tWV/4YsdJcs6W8cupA/jp0DlWrMvl3osH4tkFd6WO6Owf7s/v5gyDT/6lGnK+gwl3dJo2C45oLCir5vqXfuJP8YOZla/yC4wQRzpPXBMc0SmE4POHLsZUoS7G/15zkMggH26e3L/zBJpxROfxogr0fl4E+ngyJkrPmKiuWUcER3WWsyPPRKCPJ3tPlrDwf5m8efdkZg6N6FSN4NganRCCAJ/umdRyROfhc6V4e3rQP8yfEH8vauvca7nJaahsKE2nLvWoIuA2ae9bduuKBU3p1cv+bV+4ZXzDBe9Xlw7mkdihXWLkwH6dR/LLKCyvYWzfYET2twAU7U7H99oafL07d13Jkb4sKq9mYI8A+tYcAVkPIQPwLdgPdTXg4To6AfT+Xuj9laa1+88wtGdQlxg6R3Q+/cUedh438eOiyxqm1Ktq6/Dx7PzSB47ovHx4T9YnRZoNiQefPDiDYT2DGt6XUnbakoC9XqH1UnKupIoQfy+8PT2orq3nRFEFPYJ8COwC42evTiklIf7eeJpnGfR+zlufczf/DKzZJDszo9jtjGJO6hyLqhqebkn23NVo9ejUBe/NDUfYmtiHgBUzKeo1jZBTGyi+LZ3gQS44yN76Fnz6IBXTH8dv/XNU3bcOn75dNxppDyklT322m7mjejFjcI+GNldMeJt5pJDTxZVcNaY3AHe+vpmqmnreXTi1m5U1Ymv96PDhwwQFBREeHt6tfVxWVUv22VIM4QEE+3lRW1dPztkyeul9Ce4CJ6TzobZOzXmezw24pUxPSUlJqzI9LuuMch7YdetizoSyBFiNGjLeb0hK+2tucvzHnSnOWVRVqWcfGx7Zi1K3MyQyiPtmKjdcKSX/SD/IiF5BXGm+uHQm9up8+PIhXDoskoBj7wAQcs2zsOxSgk/8CJ1s6OzVWFlTR229VHfHp3eDlz8Z/hdzCc9x9uAWojrZ0Nmrs6Csmm92n2JIz6AGQ9eVF2B7dQJMGNC8HPVVY3p32TSWvTpf/TGHj7KO8/GD0/H3VpeXrUcLOVZYwTVj+xAVFUVeXh5nz57tFJ2O5LrU1Uvyipt/38cL4XinKGuOvTqra+vx8hANGuul5ERRJXo/T4J8z88gWwqvujTNpytbIgCJ0WTzomfvGH1RbnJ8sxQBhqS0LYBbGLoj5mWh9tYX6uslReU1lFTVNrQJIfh023FKh/fsEkNnj05Q02wXD+kB69MhYgT0GQ89xyCzv0Vc8juX0Lh6z2keXbmdLx6+mKGnd0HkCEaPnUz9dz70LO/8fOD26gwP9GFD0mxqmzh1ZJ8t5e+rDvDw7MENbvGdhb06V+0+RXREIIMjA1XDD89xo+k4zPtnp+qzYK/OfmH+xAwIbTByAB9kHOPrXae4ZmwfvLy8OrXQ54VU3y+/tIpJf03n4cuH8Ehc44YZ63PpHRnKiL5uklbn/HDKEpq9hs7afYfrze20QW87bJROJ1h2e+t0P98+emmXufLao/Pz7SeQwDUj9HB0A0xWMTuflQzlyjOf4VVVAj7m9ZDKYvh+CcxaDL7OuWDboxFgeA8v/jl0F4OPnVaJe0fMIzTIH3qOQnd2l1O0tIe9OkF9995NvmOdEOw+YSK/1EH30g5gj866esmiD3cwe3hP/nbjWDieCd/+FYDyqY+Avm8zw9JdOkGNMq9qelNYUcQjM/vy+NzhnSOsBfbozDxSyNsbj7DoiuH00jd6g7y3+SgfZBzjwwemd/qo3h6dQb5evHbnJAb1CGzWfsd0Q+eIck3uA1IxmnJbvWPUj0cZwudbvdcCe38dK83Jnd83v04E3rNz324nKMj2NtW19Xh7tp7z7sp4FXt0vrv5KPVSco1fCdRVw6DL1RsjrsYr80PY/zVcpDKas+cT2PAi9LoIxt7UZRrJ/YkhqXcxpPQ0WMph9boIgLPBIwk99DGetdXg6byF9Y7oPFZQzr1vZPDX+aOZaAhraB/YI4C1j1/WadqaYo9OD53gm9/OpLq2XjnyfPYb8AuFigL+8c9kBl/3BDdN6lzHGXt0niiqIDzQu9E5pq4WXo0lstdoSPhvp+qzYO/3vu7QOf7s2/zy5+OlI9Tfm4qauk6/cbBHp7enjsuGta54W1Fdx6EzpYzuG+ySa8lOJq5VVXELRtNWjPpl2GHo7FrNzE2OXw4kA3NQVV6X5ibH2zy4q1BZ2Vi63hrl1bVM+ms6b29q7fq+50Qxv3lvK6t2n6K6tp5Xvs9m7f4z3aIT4K17pvCfW2Mgew14+sKA6QBcE38dBPeF3R81bnzInJL0eEaXaiz5aTl1NVXI2z+FhzLhxjdh3C8AWFk0BM/aMji2iVOmSk4X2zhYJ+o0VdQQ4u9FRJD1hafD58oorlQeuCvWHW74G4DaKnhhAuz5rNN1AvQM9qVfmD9kvQmnd8K8fyH7xHBfaBYXRYUAnetFZ4/Ox1O3c+MrGxobdrwP+QeRxzbx5oZcXv/pMFJKvt51ild/7JyCoPbovG58XzY+MbuVd+X88VG8duekTjdyYFtnSWUNr607zNmSqlbvpWblMe/FdRzJL6eqto6X1h5i69HCTlTbrYTZ3sQ2jrjtZKOcUTLNf9vEkJQWY0hKW2BISlvQpG2BISkt1pCUtrC9Nmdy9Kh6tEVlTT03xEQxonfr6b2+oX4cyS/H18uDqto6kr/ax75TJZ0h06ZOUNNs4YE+yogNmAFefpY3qBtxLTX7V5Nz7DjllVVUHVChBxx3XmFHezSePXmUHZWR1PSfCT0Gw8hrwVsF414ctwCp86L2wCquf+knfv/xTsjLgHSjGq10oc7RffW8nziNAeFNHMzq66GikOraeu5YsZmH39lKZU0du08U85/vDjVuV3QM8g/B/i87XecPKb8je+1byoNh0ytqTXbEPMSYBCJL9zHC6zQfZubx1zQVlM+av8AnvzovXR3RmThzEL+6zJy8oq4WfngOAFF8gqN5x0jfe5raesmPB8/y/Kr9lDZZD+9KnUC7SQHWHzrHs1+pvsw5W8pJU4Wz5DVgS+eG7Hz+8sUecqwEh8+7qDfPzB+DoUcAL6/N5vPtJxkUGWjlKBcEhRj1A6y+o2rT2WXh7TJ0Zq/Lb4GJwGDUVOZ8O3Z9Ijc5PhUIMySlRVsMXm5yfLr5uLHW2uzR5Ah9+qhHW4QFePPHeSOJ6R/a6j29nxcfPTCdmUMjCPL1YodxDvfPsqsEknN11tXyYWYef/58DxQdhfyDMLh5V5UOuhovatiz9n22bVqLT20xFYH91RpZbes7Q6drNBPlXcqA/garU8EXDYpC9J+KZ3Y6xmtG8fSIY/Dfq2HdPyBvi1M02quTg6sh843GFBX19bDyDvjHaLwLD/H0daNZdMUwfL08iI4IaD6NVJynnvPOb7RsS6eUkpgT79Dvh8fUaO7cAZhyv3LXGzUfEMjNy3hr0xHKqpXLfMHGt5B7Pm107XMC9vTnzKERzB3VC8rOweonofAwTFblZn4fU8trd0zCy0PHU/NGseOpuZ0Sr2ZL5+bDBVz74joOnm77ZvXr3af4MPM4+aVVXPviT/x91YEu13n58Eg2/99sYga0viaF+Htz6xQ1VX3fJdEkXTmcYF8vd4yLs4ckIB2jvvlaglE/GzXosqtEQ6d5XZpHZ1sMSWnRucnxy8xtiTSu8+UAMahqsS3bnFrUNdDGzU5LF96WNL37Cza79P548CxDIoOaLWZ3ms7CXHhxEqP0l5BWfyv0NN/EDG7ukKQfMh2pjyK+4nOoNiER+F36O/jit8rYRVmvreUUjU3wrjxHWPSMtjcYMgdWP8kcUyqs/iPHfaLpXXsIkbsOYZ6K7Qqd+99dzLD6bLWWecljKrvM3s/Awxs+vIeZd6bBiSyomsiDlpGKBZPZCT3/IFQUqjWzTtApasoJFBVQD3z+awiIMBs4ILg3TLgTsXkZH1w7Aa/xN7Ntz14G1Zwya8yDEOdUDbCls7iyhpOF5UQfXIHX989CXRWMuh5mLYLNKYhTO/EdpK5VlhugqrM5nCgTDDQ4zwvTlk6dUIbCvx0j++drR/P7+BH4eHrwj5vGMa5/iNP0WbCl09NDR2Sw7WtLgI8ns4ZGsDEnnz9+uou37p3SJblPuwyjKQuj/iZgmbksTwHKZmQDN2I0bbPnMPZOXXbE63KQWVCBISktxZCUFgKEtNgmvI225h8kxEIhRIYQIqO21vHpjooK9WiLv3yxh8nP2F9i73RxJbev2MwHGccc1tIebeo8tQvqqhle+B0riu6BLx+D4Cjo0cI3WQhE7J8QJ7chfvonovdYGDpXvXeeIw+bGi3U1SDLCygSIW1vM8RcmHLV76HfZHbPfY+CgCHUH17nFI326JRS0leXT0nQIDiyHv57lZpqG3sLJLwBp3bA0oHw5rXwzf8BcKakkld/zFF5G4ubRFsdtysLUYd0UnpaPfc136RMuKt5maMrl8KAi/H64mE4vZtxNBl9nNnbYV2O6txw6BxHX7oOr2+N6vt9cDMkvA4BPdTa8amdUHwSvlwEVSVQU0n5y7M5865zp1ht6ZxoCOONuyfTN8Sv3eNYHGpiR/bslJJItnSu2n2K1Mw8u48XEeRDz2Bfjhc6f5q12zGasjCaJmI0hQNzMJrCMJomYTRttfcQne11mZ2bHF9krlS+ECii9eKitbZmSCmXActAZUaxU3MDx8z2qK2YlVlDI4gKbf/Eb0rPYF/evmcKY/uFOCqlXdrUWWSezL93jQopqK2EflOtR5uOWaBGJKl3w/CrWbK+mF959SDISQ4ptvpSlp1FINl4xoMr2jpIxHCIHAm+evjFSub4BMGpy9U0opO8MW3pFLWVBNYWwaSHlPE4ngUVBTDyOvDyhVgjFORAeQFsewdmPs4xUyBPp+3FEB5ArCkPvIOgulStgbYYXTtL59GjufQH8ic+QvglukYvWwue3srZ5x+jYPMy8A4EnRfU1yDP7EUMndMhXY7qjAmvIcIji+rJv8L7ymean5u9xqgbh++TIfO/6nsP6U9ofQHj2aemWFuey9Vl6v9w8FywpbMjZB4p5JOtx/nTNaOclvDbls4PMvI4XlTBggn2BXQPigjkf/dMcYo2l0bVoHMYuwxdbnL8cnOS50Rz01I7qoxvodGAhaAMWg6NI7holHNLiJU2p9K3b/vvx47sSSw9HTrmdHMWDWfSpk7TMfAO5Hc/Ci4Zdi3zx9s4+UdeA48dAF89pZ/t5YjfSEYf2+SUHJO2+pJS5ZE6YeSwtrcRAu77VnmNmi9wdf1n4LHpFTVV2P/8U1rZ1GmZetT3U6OOlgbh4kfUc9ExOPA1rP83465Yyo+LLlPej5l5ED4IairOa7RsS2fhmTz6A2U+EYQPb+NCFhAOo66DnR9CqIH6vjEUHj/EmR2bGHFxh6U5pDPC7BPgPXB6a6PV6yI4uErdOHj4wIb/QFBPQOBdVaCm5sNaTF++fhX0mwxXPedUnX/6fDfHCip49Q77p/Fzz5Xx+Y4TJM6KJiq04xUOmmJLZ8ptEzrkrFNTV4+HEF1agcMdaHfq0pCU9rghKe0bQ1LaY7nJ8Vtzk+PvNz9szvOZnVBCLM4lucnxy8xt0ea2kNzk+HRrbU74v5oREKAebVFcWePwQm5NXT1vbzrC+kPnzlNdI23qLDqK1Pdj3+lSzhTb6VTiHwY6D/5y3WhGX36LGhWuuAIKOnRDZFujGVGm+iOit424Li+/ZhfE14+rlfmyA9+flz4LtnRu27UTgNwaG2trIf3UdGbmG3iUnlRGDtTUpT5KrXsez4SKIhWg72SdY/XKB71ffxvrWONvg+oSOL0TXb8pFPhH06sq12E9HdV54pj5vAq0kv251xiV1Lu+Fm55R63fFeTAVDVtuWfLt823ry6Hk9vVw8k6++j9GNC0HM/Gl5VR/XIR5Ft3Jp83tg+Zf4hzmpGzR6eHTjhc+HfdwXOM/dMq9p5y/Dy80GnT0BmS0p5FrZclAT3Mrx0iNzl+qdmYLXW0zZmUl6tHW0x/9lv+8oVj6xmeOsG/0g+StvPkeaprpE2dRUcQIf358jeXkNgRj89xt1J3w+tw7iB89nDnaDRjOqdGSiWejjlnzJkwkuLgofge/+l85DVgS2dkvcq1GNTLDkeImY+p56+f4HRxJf/38U7qivKUoes7AcrPwZIB8Eo7Djgd1EnpaRAeCP9WS9fNGTAdwlSOVvpNYcjoSYSW5dhfnO08dX67xWyUgtowdKCcUwbHKk/M0IFw+R+oFj5s3ZDevK7e2X2AhELHSzrZ0nnfzGievHqkelFfBz/+TX3elldVcgUreHvqnJ44oj2dUkr+tmo/W3ILHDrm4MhAEiZEdUkcYJdh1H/T5O9xHT1MeyO6mNzk+CTzSC4J5Q3pluTlqYc1pJQ8EjeUuJGOTV0KIUj79SU8fd1oJyhUtKmz6BiEdDzzxZ8/38P87yNh3C1qmq1OTYkUljme4qq9vgQ4eVytJx6vtSeFSiP9w/0JHj0XjyPr1brYeWJLZx+RDwjCexlsHyzUADMfhz2fEHj0O9ZuP4RHTalyshg1H6Y8QP2g2WrUXOVYjKUtnYcOZ1PqFQo6G6V4hIAJd6r12X5TIHIE1FZQdMI5eUVt6ZxjOT0DrfyOwgbCNS/AXJW2jLl/hYczwduful7jWNDrdHNDYnGiKT2lpoadqLP5xhlQdlY59PSNUXGRbbAlt4D5L/3UKoDbVFHTUE3AWTrLqut4aW02244WOXTMXnpf/nTtaAb26OTCA0b9Aoz61S3aCjHqV2PUL2qxXSxG/UKH2xoRTeLolnRUcnuGrmWdH7ed9I2KUg9rCCG4Z2pfppm+hI8Wwjs3wcZXlIeYDSKCfFqFJFTW1FFVW+c8nZUmqCziOD24940t5J5zvETRqD7BzBoaQX2fGKitgLP7yDpayPi/rCbLwYwK7fUlQLRfGfWefhh6t05dZIvioddDfQ3V21MbG3O+hxcmwqcPQp79ge+2dNab8tRF2V5nhxm/hh5DCVjzBD8sNI+q9X3VFPGVySwvNq8rFjnmiWtLZ43pFGdkiH0Hm/YwPJwFgREq2Tfwv8++br7N6qcg7TGHNNqjM5IC8O/Rdn/G3N442hOiwXD7DZyMz9kWcZ5n9jT+bbLf89CWztq6eqY+s4Y3N+Sqhn1fKIeXIXEQPrjNqUuAQB9P6uol50obdUopuepfP/LyWrvyZ9itM9DHk4NPX9nhnJbHCsqp78zK80ZTqpXWBIymOIwmNStn1C8wb5tufh1rd1tzFgPLMeoPAXEY9Qcx6g81e7aD9sa4ekNSWhCNBk62eE1ucrxbTAb7tzO1XllTR+2OTwj8/CEIiFQJkQ98Dav/CJPugcufbMjqYY0X1hykoqaORVeopLWfbD3OU5/t5tvHLrXpwmyXTvOFs8S3DyeKKtF1ILfdDRbPrXPmUcGJLML6D2SyIaz5lFFHNTbBu/IcBPXE18vxYqC7avsTWt+fPlvewnuaurk7tu5t+hbmIkpPI/Z+Do/sbkxafR46DxzYC1V67E417OkDMxfBR/fiuUeFj8rgvg0/hj4DhsJZlONQz5H2HtWmzhGBFdAr2r6D6XSNcXMRyhnozqq3IXUHzHka/EKo3riM4npfejiYwc+WzvxTRwkO6InDrk5Rk2D9C6xI/Yw7b1yATieoPL4TD+mBl6hT05c9hjhFZ3VdfaOHtZTK0A2cqbxAwwfB9neVt6d36xHRiN7BfPZQc88eIQTenjpKqx13GrHVny0TjdvL7hMmcs+V01vvi65rxyYhGPXRGE2W3G6TsC9muv04ahVCoDzFjPrHMZoc804y096IbjKQ2+QxCTgCHDa/Pj+vhi6krEw9rPHDgbP87+PPqNd5qYvor7NUfsYxCbDxJdic0u6xT5gqOF7UOL0yqo+efmH+bD9W5BydJmXohg8fxZe/uYT+4R1bEJdSsqsyHHz0cDwLQ48APrh/GpOaJDO2h8OnKskvanvEWnT2OCZdx4Knp0SHEzbtNvQF2+HcIerrJRWH1vF9zUh+mLpMjW4z/2vXsX7cU8DMZ36gssa61ihdPj7hDk4HD7sCPHyQGSsASNnWOPU7b6bZI9ISCmIn7Z2bgFqjC3R8dIxvMIz/JUG+3rD7Y1j/Akc2f4F3XTk9ZAG1FY7doy77+9O88YL1ZfqK6jqOHzvMiboQx3VGTUYiiNz7OrnnVLorn4IDnOth9oosynXocO31p7+3J0sWXMTlw3uq6dGCHBger94MNycEKGg/B2dNXX3DOVVXL/n20Vk8ceUIhzSWVNawZuc5Skqs32RuP1bEkq/3NS4tSAkZKyDX9vr1qD564i/qfV5FWQFPS9yy+WFPasYwoACj3nLBDGnxflsx09barGM0PYdRH4xRfz1G/b1tpgazQpu9kZscH5qbHB+emxwf1uJhabOxOu46HD+uHtYY1iuIa3qeQ/YY3jjt0mMwXPcfNf1z+Id2j/3M/DH86+bxDa/HROmJCPRxOGmtlJIHl+3lrytb3D9YLpz688tO//6WY1z94nrKeoyhLi+De//9CaffvFt5CzrAk+/kcMUzW9r0Ui3NP8mu4o4F2HroBD1n3AZCB9vfRVdZyFDdcTwHTmfQuFlguES5ptuRziznSD3ZufXsPmHlgi4lgZWnGDionRAIa/gEwZA4RGURdXjgH658xE3lNRToQqkVXpw6av+aWHVtPf/89Bg791db7c/6ujrqSk5zuLKDeQyv/Q/5t63hZNQVsPV/+Ox6t+EtTwcMiJSSecVvc0PBS1b73tNDMDygjB69OnCOBvemblYSV4ufiN73CpQXIEpPcjh4ClXSk+p8+3UCpP5wjqT/tfMd1NfDN7+HFXPVeuawq1S7xdC1s05XUFbNlGfW8M4m9Zu8edkG/u/jnQ7pA/hq5yluf2EX32ZZX8/df6qE5T/kUF9ySoVefHgvfPEIfPm4w5/VQWqllBObPJbZ3MNoWobRVAQUmacji7AvZtpaWxufobekopyESkX5IUa9Pako7Q4Yd2v6tZMFaUCYP1QchKFWwpsNM2Dbu+3Gn1nW6Cpr6iivrsNUUcMLt45vSBVmD1JKjJ/tJqeygBE9WhSqKjoKnn78fX0Bp4tPsmTBRXYftymxI3vyvIcOr3MT0W16kYc8/03PgkyWvTGGhfc/Yvdx7pkbSc7ZQHafKGa0pfCjlGraZ8hc+ngWox90SYc0AlT4RnI8eApRW97Et884AC65fB6E+sPFv4W3boCvn4BpD6rpJivU10uuvTiUOZOn0zvcyppReb4Kutd3ID3WqPmw7ws8gntz+wz1+clf7yNtxwk+l2HIc7l2HyrzSCEpmbtIydzF8/WjuXFicz3lxWcJpJ58EUpHk2S9/lMu67Mn85F3Gr1OrkH2Hoc4uQ2Zn43obd+5JCqL6M0JVef54GoYcXWz972EhMpzePfoWLVqz0sXQ0E2fPs0svQMAugxKAaZH4WXyf41zyVf7+M/6YfpE+JHefXAVt6Hn2w9zmdffMSKuhdh+NVwyaMqjRo0eqy2Y+jCAry5cWI/RvfVI6VkxuAe5Jwt41dvZ/K3hHH4eds3XT9vbB98FnoxbZAfdfWylUfnjZP6sSDkALpXxjQ29p+mkkWcPQARLlZVVjmRZGA0NU0RtAX7YqattbXFIoym5gGQRr1dBcDPa3zrLvj5qYc1zp48qtzDe41p/eaAGVBT1jye5/3b4Nunm22WmpnHuD+vIunDHVz2/FoqquusJjRui7zCCj7dfoLfzIlm8dXm9YgvH4fX49UUS0g/6iXNqmA7So9AHxZMiMK7/0REfS3jqpVjxzDhmAv3ZSPCKD66idte29S44L3tHfjkAVjzJ3QVBQSF28qm3DY+njrerJqFb+UZCtP+RL3Oi1NBI9mRVwSDZsPoG9Q0zgsTYP9XVo/xt9X7ufetTUSEWL+Pqy5Qd+RfHnN8HZGhc1XQsz4KKSWpmXnMGtqDx+cOo9/AYRg87fcYnTYonO+SLmFeTE8G1h2B4hPN3g+szgdg4qiOFy39xdT+PPPru5F9JwBQM+03AGzJtD+B9v5t6xv+Ltj4llrH2vNpg/fuiRNHQdZT7eeY53IDQnDm8ufY7zUSsVkNHnbV9sG3x0B0JvvPT1NFDTdN7cOGP8yy6mLfN9SPuX3M04Gzn1Kelha8A5QXbTsOKQBJVw5n8sAwhBD8NnYoV4zuxb6TJeSX2Z803c/bA32QjmnPrWaPtRkHQJe3GRDKW/Xub2DBCvV6zyd2f06noRxGJjY4ksAH5naLY0mq2WEl2rxtCEZTut1tbdPhAuA/ixFdqbnShbVEqu99lsbD0LahA8hdpwKDywtg7+eQ/R1c/LsGJ5X4Mb05eLqEBROiiBvZEyHgn+kHWDAhyq4g035h/mx+bBr1nz9OWcSj+PoJxOZX0WF2Wx4cy2NzHZxma4OMGgMTgbqIkXjUVTIr2P7aep9uO87kkp94JOc+4i5bgQQoy0eu+gMCgdz2NgLJybogHCjw3QydTvDYw79Bvvw6oaUHOeo/mn+uOcKG7Hw2PDFb/eDj/gJvXa+moAbHthpt9w/zp7BIkpVdwjtZOfzp2tHNg2/NnnyG6A4YEJ8gmP0k+Iez/3QJi1K388SVI7hvZjSc7q/qBDpAT79All4aTsB/46n/3p/nI57h6rlXMrJPMJSYkzNbc9m3k956P3rr/dgz4jcUnfwnvXteRrhXD/rJE7Z3BvadKmblF2k86QVrPWcx/Ui6yv+ZtwXmPgvTfsX2PfvoA5T59KCjydsiQ0N4d8zfidp3L771ZVw6cRwnjkUSmb/N7ovUM/PHUFIiKSsTBAaqkIB3Nx3l2RvG4OPpwSRDGJOGSDiGioFsSfigdkd0Fqpq60j8Xyb3zxrUuqK6DT7ffoLy6lomR0Vy1+RBhPg3npdSSoQQvLbuMLP3ZmAIG6i8VS30n6bWW2fZlbC/81DGKLTJ6yIgy/xIbdJuiYtOd7jNOisx6jtUAPxnMaI7cUI9isrVWkheYXlDocJreqm7ZnpZiYcL6gnhQ+CIeRH4yE+AVBko9jYW3PTz9uCJq0YwpGcQCRP7UVhWwz/TD3LwdOtaUm3hfXwTvnvf5cyKBDa8voga6cHBUb9Wb4bYveZqE//w/jzH7WRMeh56j4XTu+zar6Csmt++v42czSqLxeicFXgIOPbeb6mtMGG66kVEvbrD31V0fklwgwP8EeZCrT1HX8rdMwbyj5vGNW6g72vORZkNWW+02v+mSf25c9xwjuWWsu5QPg+9k8XfVx9oWAfzLlYjupHD7feObMb0h2HcrQzvFczK+6dxz8VqYvFgVQiy5JTK12mDr3ed4vcf7yTncC188TskAjx9eSD3N+xbq9bSDmSr0UV+ewmy7eRk+FQW1iXRQx9IcJ/h9K6zz9AZwgO4O7qYKr8+eI17DG9qkCe2I3sMo27tEqgo4pJe6nsPiji/Sgm/uWYaAfevxuOXHxIW6MPKbA88qwrtik20xLKdPCl49euT3LFiM0u+2kdxZW1DgmYppVoKCIiw7kkdPtguQ1dTJzl0ppS3NznmeATwYVYe7285Rk2JLzeOHEa/MH/OlVZx22ub+Ga3SuC9IfscvoX7VD7Ypoy6ToVenN3v8OdeEBhNTQuAzwGWtll9vAVt3iyZc1u2NVcmAJmbHD/JQandQv/+ylvq1tc2MyQykANnSqitk3z1m0sYUJOtDImv3vrOhhmw6yOVReHwD+Dlr34oW9+CsTdb3WVE7yD2/eUKu1zsD50pYVHqDv7TfyO9gYEcZmD5YU4Pv42+1z5F3ciJyJ5jmP/COu6cbmgMFeggI/vqGfh//8TXS0d+/veEF33M2h3ZXHpR+xlXQv29WPvYpfR6/3lkqQfiyDrW//MXTDelsarHnYwdvoDg3e8gjvzE9HEdNCBNmXAnbHsHn9HzGtcCmzL0Cug/HdYmw/jbGxyJCsqqCfb1ZOCp/zAkcynzf53B4m9OkV9axeo9p9GVnmL2un9QHzECnV/oeTtgTxjQuI5+uDacIUjqivLw6NF+SMCJogq+P3CWP/Y/gM/JdJ6uu52hU3/BDQce4/oDi+DjbegqVRiFZ7CVbCMOcvnwSLb8PlatI4VHI/d9adf/7uvlQd+KA9T1HcuE2Zfw0+lEUnIjmdlrKHefvZ2iVcmE9FVrRp76jk9ZNxDcRz2A+ZdPh2/fUcap56g2d5FScunza5k/vi8P9zrEwAA/Mk0BvHrHxGb5Im9fsZlFZ3cypi1v2/DBquRSeYGKj2yDQB9Pvn30UixLa0kf7mBQRKAa1dvg9TsnUV5dh4dUI8OEVzbxfMJYKqrrqKhRWl+9dTQ8cwJ6/qL5ziOuga8WqZvsiC5zTHEtVLjB/Y7u1t6sQMfSsbsgvr7gIwULJkTRW+/LXfqB9AjyRghB5bFtePQa03b8z8CZyqX9wDfK0PWfph7fPa08okINrXbx9NDhaefyT0llLUIIggv3qmONuh42L6fnFY9zqKiChV/p+eO8QCKCfOxe7LaF5Tg+fZUzQq/Kw6iqSmZMx1U6pMv/0BBTJIRgQLAHnNsJE++mIut9ppvSqBk8lzm3/gN0Oo6MepB++YcI6N3xNaUGQgfAY+rOtbKmjqyjhQwID2iMTRQCpt4PH9wOJ7epBMDAotQdnCks5rPaF6CqGLH5ZZ67Lon6jxPZ+HkBvWpPUCvLuKJwMW+YKp2av3DO9IlwEDyKj4ENQ3f3xQO5a4YB8epsiBjBfu9bmNV/EB6zvoXvlyDX/Z3Bsh68A9GHdCxcoylCiIbvfUNRCNPKz1FTVohXQJNjn9qpclL2Hgsor9DPtxzk+vyDeIyaj4efYEjCn5mz5zRzR/Uip2Aeg3a8xumCOUQiEAEdCINoh/7RI5SPXeGRdg1dTZ3kmrF9GN0nEO9P7uHafpO49p7PAVU4+flv9iORzB3ViwE/5ENIG0meLJ6XZ/aqG1wL9XWtMtM0XYPPL6smIqjGrv9JCEGAuRZe1qFCtuQWsvdkMSvvn4YQgoKyaji5kzBZr7LbNCW4N/SJUdeimT9TQ9dB2jR0ucnxLTOjuC0lJQCiVaaB2rJCvE25ZIRfweS2dh5xjZq+/GqRimkbd6syRt89rRbkZ/zG6m4fZByjuKKGey9p/4I3vn8oHz4wHf71ADURY6mc8hRBMx8D7wD6VtchUcGqK+50/uA5sL+6oA0XR+D7pcp1fOZjqsp23haVdX7cLQC8+mMOU72zGV1fQ0XvS/G5YhS1ez7DK+E10OmQUnLt114siPmERzz1ODMJUUllLbcu34Rx3kjunNHE/7D/NPV8dEODobtxYhRhhz6EraepDx2EbstrUHoG3Z5PmBLYB13lSU7EvsCNddOJCHJynTGLF2dBNhzdqMr++PeAsTdZTeEmCnLgeCaVs54mZcZkvDx04KHjwOjf8se1el70T6FHhBNGSS0IHzAKcqDu3CG8AsznVdExldzYyw9+uws8vdl9wsTbn33JDT71lIeMpa4EIoN9+eVUNZUeccvz8OJaeh75giJdKCEezl3yzxV96Se8EIfS0Q2/qs3tvD11KmHD2f1QW4E8/CPCdBy8AxBH1nOquC8hfl78cnI/WH2qbW/bqEmq9NK6f6jcoUKo/LBvzIMZv1U3VlZYfrt9lRDe2XSUQ2dKefLqEZSWCsb07MEO45xmHtpvbzxCwfpPeQog0opxH3oFrH0WSs+qDDgadmHXmWlISgsGltJ0ARIKcpPjH+gUVU7mpDmbV1CLhBoiZy06IRk+te0fER5eMPcZeCdBvR44U2WfCB+sAjhbGrraKvhqMbvzY9ldEWbT0EkpEZUmKMzF1P82Ck5C0FBlJvy8Pfj6t5c0rDE4HX0U+OiRGSsQlrW6bW9DyUk1Rbv3cxh3CzV19fwr/SADB6xnNHDCYyKDYnqhm3RXw6HqJfzr5vGcLanC30kjTws9Ar15+94pDO/V4gsMjFTfw9GNDd/DnJE94Yd3qdKP4NSUFAZ8PVP9T9MewmPuX6G6jL7eAQ31ppxJhV8vfBDUf/0HPGvLVHB+VbG6ME19oCHX43f7z5DyfTbL+q0mCMGJ0BuIbuIlOLRnEP98bCGVtXdB8PmVVbLG0BFj4TvwLT4CTFKxZZ88oLwpq4pVxpDR1zM2KoSU2TpYB6fEWGpPtvgNBfVUmYO+ehyfUFt1kRxn4/EaMmunMn/7uxD7lDJkBTmtlgzOllQRHuCN7uQOAAQSdqWqqhJ7PmXp/RuoCB0KZWdU5YS28sb6h8FlT6hCu/vSVM7Qtxeo30PWG20aOns5fK6UXcdNCCEarklDh3qpfi8+CT0Gc+WY3lTnlSKP+iDCrFw7hl0Ba5+BQ6vVTbeGXdjrjLIGyEStzS0zv3YspUY3MmCAerTEIzsdfPUED57e/gGGxCnvvoAINcoB5ZF5dIOa1mjKkfWQ+TpPDTpI6gPNj1tUXs1tr23iwGm1uH66uJKYv6xm80ZVmiZ42LhWOjvNyAEIQa6nQRm58MEQ/3coO6eyy4//pfIgrC7Dy0NH5pNxzPQ/jAzuR9Tw1mtGHjrBrKERLJgQ1Sr/5/nLFMwY3IPwFpWe6+qlql13dCPU13Mkv4xze39QpWpm/Ipe48fC6AUw4GLlTg5W0zs5C19fX/JFmDJyc5+BJ47CI7s4GXWlmgo2X4hr6yRVNXUEHvgYOeAS+o5oPWrrpfclKjxIFYF1NqEDkQhqcswV3X98HnJ/hHn/VOvVW14FQCdridjzBkSOpO/wPlZ/Q0y6B/pNwa/fOKfLvHJMb2b+8g/oaspVSr7/zYePE/k6JYmVGY3xdb94dSMPvpMFp3YgPbyp7zVOjcr2fKr+j0Or1HShJflCe85dkxeqRBGpd8PfhirP17G3KCeQc9YdVX46dI7r/vMTp0yV7f4/v48fyfuJKidqs2vSZ7+Gl6bCqZ0MjgxkpO4YImIYWBsh97oIgnq3GVpzQaM8LjuEvYauIDc5fjkqmC8/Nzl+Ga1Tt7gsPj7qAcDuT+CDO5Rn3KHVKjbL1pSLEJDwX1Us1DJXb7hY3f2eapEZweyhqTurMrCXNVkM35Cdz48Hz1FdqzzEqmvriR3RkwHV6gfk3f+iRp1dREmIeT1t3r/URWtRNqWX/5U3iy5SQdWHlLu8t6cOr5NbEf0mdrlGUOt0z365lzMljReTu/67hU8K+qspwvyD/HvNIVavfBnp4YPX2PlK5/XL4c4vnFK13BZCCCIuf1AZuWkPqkZ9FGuHLKZM+lC17gUA4kb25ON5XugKc9CNvbHL+1N6+vAxl+K19XWVLPu7v1I9KoE9Pa9V58CRn5And7DmraVqGnb2U/j4Cus6dR5w11dwrfUSN+eD3s+LiGFTkf2mqnVy7wBqh8ZzxcmXqd2qvMqllCTOHKSC7U/tRESOQDf+VuVUEjFcGa2D5hjkBkPXTgYXDy+Y/zKMvl4FlN/5pVqrBtj3ufVddAJPnWgVO/vDgbN8uq15SibLTaCPt1T9WXJaxcbV18BHiVBTqYxqS4/LxgOoWM7sb9W2Py8yMOof7ciO9ho6yy16OvCqISntMZp5L7g2xcXqQX09rPmTOrE+TlR5BIfOte8gPkHNfyCWGDtL6IGFI+bg2jN7WZlxjFnPrW2407tyTG92GOc0eBH2C/PnuYSx9CzbD0G9Ka6PVDq7kDE3GeEXqcpwA+W6AL7YcZLn94VR6RUC+77g76sP8OMXb4DpKBWR07pcI0BeYTlvbjjC2n2qjlx9vWRE7yDq+ppzTB5Zz8JLDFzvk4kYEkdxVZDSqdO1rnjdmVzyKHLqr9iUk9/QdPm4oVSPuQXvvR9TZzpJfXWFSukUEElxv2u7vD+FEHhe8w9K+8xQ3sP9p/F+70Vc9cI64tb2p94rAF6bw5ScFzgTNgGGzm38DVlD59FpfXy2pIqni6+i0q8n3Pwunje9ARHDudnr+4b/5YYJUVw2LAJO7aQ6bAwlhgSVLu7al2DYlWrmpaKoiaGzEQbRZzzMf0UZuKgJaoq/T4yaym/J7o+ZHFbBewunEhbQeDP1wpqD/Pq9rfx7jUpH9tbGI9z22iaVJ7O6jPrnh1P11V/VlGh9LVyxBM7sVnUNS05aD3eyMCYBqkvhy0dVVqKfD3HAcxj1+ebqBRnmzCg2sWuNLjc5fo75+bAhKe0+YCIwocNyu5hT5rjbYLlKzfHr+8HujwChRnQdQd9XeUnm/tR4915TqWpcCQ84d4CYfsFcOiwCfx+PhmDQmtp6Ptt+gitH96KgrJqewb5qSqvXRY06g8/3P3YAszv36j2nSd9zmomGUJI+2sn7C6fiu/Nq5I4PiPIRTKxKg97jyIu8A3mqizUCgyOD+P7xS4kMVlN5Op3giStHcO0L54jzCCH4yHqGRQyDyjMwan739KWZ1Mw8Hk/dQdqvL2ZlRh4Dwv2567Jfw643KHrnHracEVwhd8OtKzlVGNwtOq+JGQgj34WMFeT0u555Eb05Uy5Zs/cMey79lNFH3sT/wCrEvGQQotv6M9jPk13+k1kbeyOX9YqktlYSMHAmcutbFBSXkVtYTXSPAELrzkH5OYp8x1JkCiPozi/UAeprYN3f1Qio6Cj4h3ds+nrEPHWTXHhEeQSDWldbeSe6aQ+hm/tXyqtr+feaQ8wf35c3Nx7hytG9MV6jRmYeOoGHTqiQo+zN6MpO4bNpKXj6waDL1fqfrFPOL71Gw0U3ta3FcLGqpPHDUpW6bMZvbdcrvDBI6OiOdrtJGZLSxtG4LpeNMnTfdvSDuxKDwfzHe69AUB+460t4eYYq/3E+nkuGi2HvFyoVkoenWvyuq1J59PZ9wSDPczyfoDwbF6Vup7C8hmvH9eHX727l2evH8MRHO1l28wjmnNsPI+Y16uwGjuSXsfukiaeuGcmQnkGMjdJDzz8hygu5cf97SF893PgGAwI6Yc3ITixGbkdeEc99s583757MLVMGULTrMoJ2rqTi2Db8PX1h6BUYurF64rXj+lJeXceIXsEcyS/Dx1NHZmkvPIY8yOgjb3KFLKZuwt14DJ2DwfHat87DV883obdw/yuZvHGXP4/OGcajc8wZeMZOQgcN3rPddW76eHrw3sKpCCH4YscJ/vDJLj6ZOQpDTTmrvvuOv+30ZUp0GP+ZqEb6oSPHNB+wRU0Cv1AVe1Zp6ngB49E3KM/kjxbCHZ+rqfDcH9V75vp5+0+V8M6mI4zsE8xPiy+nuq6+YY39lsn9uWWy+bOPrEcKHXJQHLpD38Cke1W75YbZHi59Qn3umj+rUfnMx+Gim9UMxoWLRDlFxmA0TcaoHwjcANgMGrerVwxJaVtQ1V1vbPLosHXtary9wbtoH+R8p9YgQvrDHZ/Bda+c34EHx0FlEbw8DXasNJ/4Aiberd5vUkBSJwSDIwO5ZEgEnz90MbOGRvD43GFMCThljl26SOns/KUkq9x7STQfPTADf29PxvUL4aSpkjs/yGHdhH/BL1IRt38KoYZu1Wjh0JlSth4tYnueiZsn96f/L19ivc8M/IsOKMchn8Bu1entqeOO6QZ0OsHrd01m8RXD+Wb3KW7dfwnysUNw33d4XKXKanV3f84cEsFjc4YxbVBjMZLTxZXcsWIzu443Rhh1p07LupYhPIBBEYEMuGgWALODjrDizok8eOlgOKUcfbz6jmquU+ehHJJ2f6xGdR01dKEDVEWTYxvhK3MMW46aPuXMPkCFCv2w6DKuGdsHb08dgT6erFh3mFd/zGleneLIekTvsehu/h/cmdZYQcERdDq48U1IeEMtq3zyACy/FErtT+nnhqxE2aFcAIymw6jpTJvYO6IrzE2Ot3Mxy/UoLgZdYRmBAy6GCWaX+D7j29/JHkZeq06075fAR/cCQgW29jdXmz6zV015AM9ePwYqTYjP7mbM7D9CyBAevGwwbFmrtu09tmENpDum26B5EGyovzdH88v55YrN/OvmcVw7RLmPd7dGgOtjopg/vm/DBTC/2oOed7/HmUOfEDlSVU5wBZ0WdDrBA7MGccvk/pTWCEKbJBPubp1+3h7qPDSTvuc0976Zgb+3B75ejedDd+sEGN1XT+r905TDQEAkkUU7iIx6UHkKb30begyjuDoYqlvovHIJ9BkHP/5Nrd11WMANcGIrrH9BZe45bDZ0JSfUGqBfCCH+ze8GVu05xcacAr7bf4a3751qXt7YQtW4+6gq9yHYcHGrj7EbnYdKCzbiGlU95NNfKWe7KfaUj3NLwjGaDmPUN12YdGpS59WGpLT5wBpXrCpeU1NDXl4elZXWvZBqagD88Zr6PBw9Azjxrkc3DC59laC8tYTtf4fi3rEUZh9lUEBfKg5t4kTk3oZNw/a9Tc+9n3GqTs/BIfcSHuBN773fE+wdzIETpdTUqm29nB861SH+fWUkRRU1BOoK2btXfe015gQQjmj09fUlKioKLyf+YxYjJ6Uk9u/fEzeyJ0sX3Nbwfneu0VkjNMCb51bt5/PtJ8h6Mk4Fh+N6Onvpfbn6ot4smju8WZFfV9Fp+d7r+k7i7J4fODo6j8k/3KkcOG7/zLpOnYcKlxn/y/MXMHMRZL4JaY+pBBKDY+FQuorx6z+l1eZv3j2FT7cdp94yojuRBXVVnAuYQZmz1rp1OhUC8flvlNG9cHkfo34VEIpRfz0qqfMH9uxor6ELRw0Zsw1JadCY69L+GvedSF5eHkFBQRgMBqsxXPXmIgCdOn09chTMeRB/oBfA1ovwLsxFP8KcxqeuFr7+BIBw0w7O9DYwuFcw3j8ehb7jGTFyZNfoPE8c1SilJD8/n7y8PAYO7GhVtbYRQvDX+WPo1yKVVyd81Hnziyn9mTIwrMHIgevpHN1Xz4u3tk6R5Wo6SyLG0+tAGt6f3wAl++Gm/0H/KQy0LxNXx/ENhsn3qtEhwJT7zYZur1VD5+2pI6FpncEjPwGCyIlToY3SYR1Cp4OgXspB5kJFVRhPB24CJgNJ5tyXNrHX0MXmJse77OW3srKyTSMH3WQ4IkeoOL2qEjWHvu8LdQfYdwKex7MYFVKDh6hT63hT7u8+nQ7iqEYhBOHh4Zw9e7ZzBIHVMimuMipuyqg+ekb1aZ6g2hV1WsPVdIYMnQE/QVhVHtz8DphThHWJzikPqEr3viHKa9vLv2GdDlAu/1Ja/7Ec/gF6jsIruBPybQT1vtBHdJakznYZt6Y4MnUZlJscb7teRhMMSWmFQAawOjc5fqm5zVJmPdoceG61zVHay8ZRa47Z9uzK6nvRlyq35pemqbn93R+pjAxzn0WsmINH7g/QYyjUVTck0e0WnQ7SEY3OzpRiDyazH4W+jaIUroKms4NETYbZf1SOHE2SH3eJzsAIuOo5QChjFjFMjegsvHszHNmg1upn/7ExJq4wFw7/CDMf7xydwb3h9B7b27kzRv3lgGXKIR2jaZs9u9l7fx4HFBmS0g4aktK2GJLSMsyemLZIyE2Oj2th5MhNjk83v4611manJruprW28QHcWRUVFJCQkNDyyioLgrq9VzM76f6u8h/F/VwVcffUUb/u0oXL57kJPFi9e3CGdWVlZLF68GIDQ0FAWL17coKGoqKjDx0pMTCQuLo7ExERSU1Obvd/ZfekMTp9WD1dH09lBPDxV5pIWGf67TGfM7RBjXhOOGNE4ojt3EA58DZHD4XgGfHCbymUJsOU1EDqYeFfn6Azqo6rUX6hB5Eb9y0ASYDI/XsWof8aeXe29L+9oyZ4QQ1JadG5yfI759SQaq8PmoCxzuJU2W5VmHaIrUiwlJCSQkpJCdLRKxBoXF6de/2qjSqXl1WRCPvpS6nd8BRXHwSuAURdfw5KZ1533+RkdHc2SJUsASE9P57777mPlypUOHyc1NZVBgwaRkpIC0GAwY2JiGD++jRInLka07dJgLoGm07l0i87I4bD9HZV2LPO/oPOEG/8H5w6oyger/qDSwm39H4y4GoL7EO286lCNBPeGGnNi7rbqa7o3kzCampaKWI5RnwH8n60d7c2M0tGSPWFAgSEpLSU3OT6R1vkxw9toa4YQYiGwEMDbjmCem1I2sGBCFAkT+1FTV88vX93EzZP7MX98FBXVddz5+mZ+OXUA88b2obiyhvveyOCuGQauGN2bgrJqHngrk/suiSZ2ZE/OlFQSGdR+kHR6ejrR0dENRg5g8eLFpKSkkJiYSGJiItHR0aSnp7N69Wp2H4J5ntWUHtuB58Tb2bNtG++//z433XQTixcvJiYmhvT0dBITE8nMzKSgoICVK1eSk5PDkiVLKCgo4KabbmLBggU2+8JCQoIKewwLC2swYNbaAEJCQli9ejULFy4kJCSEkJAQQI3o3n//fSZNmsTq1aspKCggKyuL7OzshmPFxcWxcGH3uze78vRvUzSdzqVbdPY0T01+vxS2vwfD41Vlh6CeKgh8w4uw60MVsD55YefpDDInBy8+eaEaOmuziOeXAsyQlHbQ4lVppdq4XRXGm6zBFTVZh2u5CmutrRlSymWoqgkEBAQ4PO6REurqbG/XUXJychg0qHnqz+joaLKyshr+TklJITU1lZSUFJYkv8G1V87m06/WqByB5u1qa5XWJUuWsHjxYoqKikhJSSEuLq7ZcUAZlJaGLicnh8WLF5OTk0NRUVHDaG7p0qUkJiYSGxtLamoqy5Yto6ioqFXbxInqZik2NrZhKragoIDly5cTE6NGcvX1cN11C1iwYAEJCQmsXLmSpUuXNhjexMTOKIDjOJZZW7ONdlk0nc6lW3RGX6bicze+pF5PuLPxvdlPQfgglQPX07chR26n6Aw2O2WVnFCjzAsBNWKTKJsTjVF/I1Bgfh2GytJlk/buK+Y0+dvhqUtDUtpCICM3OT6rSfMWGkdw0ahqCCFW2s6L9xOnNfzt5aHjzTsbX/t5ezR7P9jXq9nrsADvZq9tjeaguQGykJWV1WyEB8qApKSkgBCU17VOhFtXBwaD2ic8PLxh/5CQEIqKiggJCSErK4uMjAxycnJoSVhYWMPUZVO2bNnSMMqKiYlpGBW2bLMYOoAFC5Qxy8nJISEhgczMTEAZutpa+OSTVMLCwoiJiSElJYXs7Gy2bNnSMPrrbs6YQyVdRE6baDqdS7fo1Ong6n9ArzFwPAsGXtr4nqe3ypRkyZZkplN0BpkN3YUVYtDRZbNmtFdh/HCTl/flJsc3yydmSEp7GWiv8OoHQHQTZ5NU836LzA4nIU0cUFq1OZPOXqOLjY1tGElZjNOzzz7ban3MMsXZFt7e7bvvW0ZiCxcubGVY22PSpEmkp6ezYMGChvW3QYMGtWqz0PT/CAtrPtj28ICKiiKeffbZBuM3YcIEwsLCHJpK7WxaDLBdFk2nc+k2nUKo9IKT7rFr807RGWyeuryQQgyMpubLZkb9OFrPANrMuWzvTHEcTRJnGpLS9CjHkjbJTY4vArLMj9Qm7UvNf6a31+ZMusK7fc2aNdx3330Nr5csWUJ0dDQ5OTlkZGSQmJhITk5Og/ELCQkhISGh2QhMiPa1WpxN8vPz297ICosWLWpwlgkJCWnQ0LLNMtVaVFREXFwcISEh5OTksHz58mYak5IaPTOBhrVIy7pdRxxgnI2HmyRz13Q6l5+1Ti8/lcD6whrRNaJK8hQATQdhEjsMnZDtuPoZktIGohJpjkcZLMtlWKLSgSV1UHKHCQgIkGVlZc3a9u7dy4gRI9rYo3vj0ywOJPaMwC7UODqw/R05m8JC9Rwa2mUf2SE0nc7lZ6/zpekqAfUt73b4EEKIcillB2oZdTJG/SqMpjm2N2xNu5cr8/TlRENSWnJ3GDVn4Q4GBNxDpztoBLAkYnH1C56m07n87HUG91axdBcmqzHq5wNrMJocyrnc7oiuKYaktKYR6atzk+O3O6bROXRkRGf5F7shQYdDuIPOjmrs6hGdO+QNBU2ns/nZ6/z0ITi4Ch470OFDuPCILhlYRKOnpQAkRpPNnMt23ZebHU/igFdQEemvGZLSVuUmx9sM1OsqLBW8reHKhqMp7qCzIxrtvZlyJq5+obOg6XQuP3udwX1UTbq6GvBwsQSl508sRlOHes5uZ5Tc5PjBTV4vN8fWuYSh8/X1JT8/n/DwcKvGzl2m29xBp6MaLdULfH27tjJ5QYF6Dms3QrP70XQ6l5+9zqDegITS06CPcvLBu53VGPVBGE0O5VwGB5I6W2mzK1CvK4iKiiIvL6/NDPkdqaHWHbiDzvOpR9eVnDunnl39gqfpdC4/e53Rl8KCFRdqZpQ4YBFGfQ4q0Yhl6rLdCACwc43OPHobiHLthMY0XfnQtbXprK3R2cId1r7APXS6g0bQdDobTadzcWWdLrxGZ916t4y1s0JnJ3V2CVzxZLKGO+h0B42g6XQ2mk7n4i46rWLULwASMZriWrQVAdEYTcvOu83q59o2aG1ht9elq9CREZ0lvjq8Vbpo18IddLqDRtB0OhtNp3NxZZ12jeiM+tUNhk4ZKjCaUjHqF6Kq0IR0uM1osp44xKg/RGPOZZX7EjLtmbq0OaIzJKUlA7GoqcscVPaSZ3OT4x2KY+hOXPmkaoo76HQHjaDpdDaaTufiLjrtxN7ya/a2tWHoTIObv9aHoOrT2aS96gV6IBMVUnCfWUQ0cBOQaUhKm9Adxq68vFwKISo6sKsn4AYlQ91CpztoBE2ns9F0OhdX1eknhMho8nqZuYJMW4S0eN1W+TV72+zDaCrCqB9vz6btjeiWoSqEb23SthXYakhKSweWo4xelyKl7FAchRAiQ0o50faW3Ys76HQHjaDpdDaaTufiLjrtoAj7yq/Z22adxpI9oKYu9ajUlDZpz9BFtzByDeQmx6cbktKetUuchoaGhsaFjL3l1+xta4vWTpF2Oqi0NzoqtLGvO/sNaWhoaGh0BKM+FpjYzAlFFUWNBUIwmtLPq635ZwU3PNRorvlDtdukTa9Lcx25+4AFucnxJU3aDaiKBs/mJsd/ZF/PdD9CiIU25pldAnfQ6Q4aQdPpbDSdzsVddHYrjZ6WLQdWFsMVjdFks+iRrTI9C4Bk1OiuABgEhAILc5PjP+yAbA0NDQ0NjY6jAscXAolAOkbT/bZ2sTczynjU/GlOW+t2GhoaGhoanYZRbwAWo8LdUoFke9fo3C5gXENDQ0PjZ4RRPw5VQCAGWILRtNzRQ7hwnnwNDY0LGSFENHBESlnX3Vo0XBSjfov5r8UYTd929DDaiK4DCCGmAEOB76SUed2tpy2EEGOBGCnl692tpT2EEAOAOCnlq92tpS2EEBHALcBWKeWP3a2nLYQQw1Dr6BlSSlcMRrb05ZPACOARKeWubpZkFaFqfg0H+gBbpJQumQ3KrHME6pr0+QV142DUF9LoeNLSWFmqF9gMMtdGdA4ihIhBdfAgYKAQ4hlXvKAIIWahHIhuEEIclFKu625N7eAPXCGEWCOlPNzdYloihBgK7AIeBVy2H4UQE4E61EUvz/xwKYQQk4BPgddQ1aJdTiOAEMIDuAbYj8peYgB2dKcmawghPIEHgG9RGu8VQrwlpXQsIbCrYjSFOuMwblKP1zUQQowC5qBSo60DhriokfMHpqLStr0GjO5eRTYxAT8CD3W3EGtIKQ8A1wPvSCml2fC5IteiRh9v4rpxrjVAvJTySVSZr4HdrKct9MBJoAI4jhrZuSKhqIDrHOBzYDxwdXcKckU0Q9cOQgidEGKhEMKS6qwYWCmlrAG+Bw6Zt+vWkXETnTdamoAV5ru6E0CYEOIeIUS3lqNsqVMI4WG+cw4DXkDl2LukOzUCCCGChBBLm/QnqDvmeUKIvsCDQogHurM/rXznAPtQMw2RwENCiCeEEP26R6GiSV9afkOngWzz9z4EOGLerlsNs5X+1AFBqATD7wB3CCHuE0L06DaRWL0m9QKigPkow5wLDBZCuF49uW5EM3TtE4TKxXa7EMJLSnlMSmmprB4NHDD/fVF3iGuCRecdZp1lwDkAKeUmlCvuZGButylUtOzPOvN6gqeUsh54G/idEKK7+1MHZGDuTwApZTnqIlIC/Av1/U/uLoG06EtzmwdKUxTwZ9SU24xuUdeIpS8t3/lJKWWx+Xv3Af4IILvfWaDlb+iclHI1kAAsAe5Aff+u9hvaico7HAgMAH4A+l0wU5dOQjN07VMspfwAlTj0d9Awdw/q7ilNCHEXcFOTi0130FTno9B44RBCxJin3g4D1d0nEWjUuZXG/vQGQoQQ/VEX6uHAfd18h99U56OWRinlWvUkc1AXm+6kqcbHzW2rUCOmcUAlao32VLeoa8Tad+4BIKX8EggWQlzWjfostPoNmXUGAd9LKc+hZkf2d59EoLnOxwCklBnmDCtnpJTrgd1CiJ7dKdLV0Lwu20EIoZNS1gsh9Ki0ZwullLnm924AngdeB5ZIKatcTacQ4irgMlSi1DPAru5cU7SiM1FKeVgIMQR1d1+EMnQ/SCm7zSg30RkCfEBjf16Mumu2jOq3dJeHm5W+vF9KmSOEmIbyvgsHvgH2dacXXjt96SWlrBFCzAcqpZRfdZfGFjpbnpsLUDeIvsBuXKc/W/7We6NG86FAlpTS5RxnuhPN0FlBCCGajIgsP8h7gKFSysXm9ouAE+Y7PVfTOVxK+bi5PQio6GYDZ1OnK2Bnf+pQv5vuMnB29aUQwk9K2ZG6jZ2tc5iUcpG17VxMp7v2p5fZh0CjCT9rQyeE8DevvVheNz2ZdMB01N1mhrntKPAu8PuuNBwd1PkO8GRXnvQd1Pk28Meu0mmeEg2VUhZ0QOdTXTXSPI++7EqN59OXXfadmz/X5fvTnXS6Gz9LQ2deT5uLcm3eAGxrarjMo7WJqHW4NVLKaiGEH8rpZItUjhOaTvfTGYQKD+kDbEQFf7uUTq0vna7TXfrTLXS6Kz9XQzcLCAbWADWWO0uhMjbMQcX6fC+lPN19KjWdzkYIcSnKucBldWp96VzcqD/dQqe78rPIjGKeYhmJijn5FnVXFI8KD4gRQlSi7qLKUXemezSdF4ROH5R7vTDrPAHc60o6tb50uk536U+30HmhcMGP6IQK5p6HOoGmooy7APoBa1EZBa5HeVUlN7mT6tJFck2n03X6ojJE7HVVnVpfOl2nu/SnW+i8kPg5xNEFolLkHEClyClFzYP7AiOlCgDPAExSeTIJ6JYAVk2nc/FFTa1ZdJa4oE6tL52Lu/Snu+i8YPg5GLpwVOxTlJTyDCpNUikqh50QKo5HYk7n1Y0nk6bT+Tr7N9G53wV1an3pfJ3u0p/uoPOC4YI3dOa7o1ogXqggy93AUeAL4C3AGxVg+WX3qdR0OhuzzjpcWKfWl87FzfrT5XVeSFzwhs7Mm6ipgelSykrAD0CqfHbvS9epM6XpdADLlE47uIROG7iExgukL0HTqWEFt3ZGEUIEyCbJS4U5PU6T10OAaCnlN0KI6ah6TeGolFgHZNfFyGg6natzqFT5O9vTOUhK+XV36dT60uk63aU/3ULnzw23NXRCVVL+Jcpb6XupMo1b3gsHZqEW0H+QTYp5CiF8zXdQmk430ylUZoiJKI81V9ap9aVztbp8f7qTzp8jbhlHJ4SIBkZIKZ8UQvwbiDC3ewIzUSVUtkopM1vu28UnvqbTuRiAPq6sU+tL5+Iu/ekuOn+uuI2hEypDwC9QhRAnosqRgKr2PcT8dx2qWvUbsvtiZDSdztUZA8QBaa6qU+tLp+t0l/50C50abjJ1KYTohSo9MgCYALwppcwyvzcLVaNpqxAiQkp51tze5SeTptPpOvuhFuxdVqfWl07X6S796RY6NRQu63UpVMn4QPPQ/zqgHpWRvz/QtPZbtfmEGkGTSt9deDev6XSuzkAhRJhQSW7jXVGn1pdO1+ku/ekWOjVa45JTl0IVEZyAugPdC2yXUm4wv/ctUCuE8JCqJlg/IcSVwFXAjZpO99NpudMVKkO7AXWX7HI6zTq0vnSuXpfuT3fTqWEdlzR0QCzwEXAcuAQ4Bg0LuwFSyv1CiGihEp9ORKXSmSy73jVX0+kEmtzpjjXrHOqKOs1ofelcXLo/3VCnhhVcwtCZp1YSUBm8K1GZAUKAHUAYcLUQYpeU8qAQ4hMhxCDgL8CTwBOyi6o9azqdrjMC5Y69zVV1an3pdJ3u0p9uoVPDPrrd0AkhvIFpqBNqPrAZ5bF0SkqZJoTYBowGBgkhzgBvAPnAw1LKHE2n2+r0Q5Up2eaqOrW+dLpOd+lPt9CpYT+u4IwSi8rY/R0qK7on8AFwhRAiRkqZD5wFCszb3yuljO+GE0rT6VwucwOdWl86F3fpT3fRqWEn3T6iA7YDG81/fwKMklJmCSFmAGOFqoVVB5RIKU2omJTuQNPpXNxBpztoBE2ns3EXnRp20u2GTkp5vMnLgcB35r8zURm9JwIfSXOwZXeh6XQu7qDTHTSCptPZuItODftxhalLhGjInJ4FnBRCvAj0l1LmSSk/cZUTStPpXNxBpztoBE2ns3EXnRr24RKGrolL9EPATmC1lPK9bpRkFU2nc3EHne6gETSdzsZddGrYh8ukABON2dS3SSmru1tPW2g6nYs76HQHjaDpdDbuolPDNi5j6DQ0NDQ0NDoDl5i61NDQ0NDQ6Cw0Q6ehoaGhcUGjGToNDQ0NjQsazdBpaGhoaFzQaIZOQ0NDQ+OCRjN0GhoaGhoXNJqh09DQ0NC4oPl/IRqjyYhB6J0AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 450x144 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "df_result = df_result_all.reset_index().iloc[3000:24699]\n",
    "df_result[\"Hour\"] = df_result[\"time\"].apply(lambda x: x.replace(second=0, microsecond=0, minute=0, hour=x.hour))\n",
    "df_result_avg = df_result.groupby(\"Hour\").mean()\n",
    "df_result_sum = df_result.groupby(\"Hour\").sum()\n",
    "\n",
    "fig, ax1 = plt.subplots(figsize=(6.25,2))\n",
    "color = 'tab:blue'\n",
    "ax1.set_ylabel('Optimal Pool Size', color=color, fontsize=12)\n",
    "ax1.plot(df_result_avg[\"OptimalPoolSize\"], linestyle = \":\", color=color, label = \"OptimalPoolSize\")\n",
    "ax1.tick_params(axis='y', labelcolor=color)\n",
    "ax1.set_ylim(450,700)\n",
    "\n",
    "ax2 = ax1.twinx()  # instantiate a second axes that shares the same x-axis\n",
    "color = 'tab:orange'\n",
    "ax2.set_ylabel('Number of Clusters', color=color,fontsize=12)  # we already handled the x-label with ax1\n",
    "ax2.plot(df_result_sum[\"sum_ClusterCount\"], color=color, label = \"Hourly Request\")\n",
    "ax2.tick_params(axis='y', labelcolor=color)\n",
    "ax2.legend(loc = \"upper right\")\n",
    "ax2.set_ylim(10000,20000)\n",
    "ax1.tick_params (axis='x', labelrotation= 30) \n",
    "ax1.legend(loc = \"lower left\")\n",
    "for time_x in pd.to_datetime([\n",
    "    \"2022-06-12\",\n",
    "    \"2022-06-13\",\n",
    "    \"2022-06-14\",\n",
    "    \"2022-06-15\",\n",
    "    \"2022-06-16\",\n",
    "    \"2022-06-17\",\n",
    "    \"2022-06-18\",\n",
    "    \"2022-06-19\"]):\n",
    "    ax1.axvline(time_x,color=\"b\",linestyle=\":\",alpha=0.2)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"poolsize2.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "25d15651",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>PreciseTimeStamp</th>\n",
       "      <th>sum_ClusterCount</th>\n",
       "      <th>CumulativeClusterDemand</th>\n",
       "      <th>PoolClusterCreated</th>\n",
       "      <th>T_Idle</th>\n",
       "      <th>T_Waiting</th>\n",
       "      <th>PoolClusterRequested</th>\n",
       "      <th>OptimalPoolSize</th>\n",
       "      <th>Hour</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>time</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>2022-06-12 05:50:00+00:00</th>\n",
       "      <td>3580</td>\n",
       "      <td>2022-06-12T05:50:00.0000000Z</td>\n",
       "      <td>187</td>\n",
       "      <td>398381.0</td>\n",
       "      <td>398478.0</td>\n",
       "      <td>97.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>398789.0</td>\n",
       "      <td>408.0</td>\n",
       "      <td>2022-06-12 05:00:00+00:00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2022-06-12 05:50:30+00:00</th>\n",
       "      <td>3581</td>\n",
       "      <td>2022-06-12T05:50:30.0000000Z</td>\n",
       "      <td>177</td>\n",
       "      <td>398568.0</td>\n",
       "      <td>398544.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>398976.0</td>\n",
       "      <td>408.0</td>\n",
       "      <td>2022-06-12 05:00:00+00:00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2022-06-12 05:51:00+00:00</th>\n",
       "      <td>3582</td>\n",
       "      <td>2022-06-12T05:51:00.0000000Z</td>\n",
       "      <td>85</td>\n",
       "      <td>398745.0</td>\n",
       "      <td>398648.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>97.0</td>\n",
       "      <td>399153.0</td>\n",
       "      <td>408.0</td>\n",
       "      <td>2022-06-12 05:00:00+00:00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2022-06-12 05:51:30+00:00</th>\n",
       "      <td>3583</td>\n",
       "      <td>2022-06-12T05:51:30.0000000Z</td>\n",
       "      <td>61</td>\n",
       "      <td>398830.0</td>\n",
       "      <td>398739.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>91.0</td>\n",
       "      <td>399238.0</td>\n",
       "      <td>408.0</td>\n",
       "      <td>2022-06-12 05:00:00+00:00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2022-06-12 05:52:00+00:00</th>\n",
       "      <td>3584</td>\n",
       "      <td>2022-06-12T05:52:00.0000000Z</td>\n",
       "      <td>78</td>\n",
       "      <td>398891.0</td>\n",
       "      <td>398842.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>49.0</td>\n",
       "      <td>399299.0</td>\n",
       "      <td>408.0</td>\n",
       "      <td>2022-06-12 05:00:00+00:00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2022-06-12 09:17:30+00:00</th>\n",
       "      <td>3995</td>\n",
       "      <td>2022-06-12T09:17:30.0000000Z</td>\n",
       "      <td>106</td>\n",
       "      <td>451466.0</td>\n",
       "      <td>451271.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>195.0</td>\n",
       "      <td>452064.0</td>\n",
       "      <td>598.0</td>\n",
       "      <td>2022-06-12 09:00:00+00:00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2022-06-12 09:18:00+00:00</th>\n",
       "      <td>3996</td>\n",
       "      <td>2022-06-12T09:18:00.0000000Z</td>\n",
       "      <td>117</td>\n",
       "      <td>451572.0</td>\n",
       "      <td>451521.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>51.0</td>\n",
       "      <td>452170.0</td>\n",
       "      <td>598.0</td>\n",
       "      <td>2022-06-12 09:00:00+00:00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2022-06-12 09:18:30+00:00</th>\n",
       "      <td>3997</td>\n",
       "      <td>2022-06-12T09:18:30.0000000Z</td>\n",
       "      <td>83</td>\n",
       "      <td>451689.0</td>\n",
       "      <td>451690.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>452287.0</td>\n",
       "      <td>598.0</td>\n",
       "      <td>2022-06-12 09:00:00+00:00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2022-06-12 09:19:00+00:00</th>\n",
       "      <td>3998</td>\n",
       "      <td>2022-06-12T09:19:00.0000000Z</td>\n",
       "      <td>83</td>\n",
       "      <td>451772.0</td>\n",
       "      <td>451809.0</td>\n",
       "      <td>37.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>452370.0</td>\n",
       "      <td>598.0</td>\n",
       "      <td>2022-06-12 09:00:00+00:00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2022-06-12 09:19:30+00:00</th>\n",
       "      <td>3999</td>\n",
       "      <td>2022-06-12T09:19:30.0000000Z</td>\n",
       "      <td>88</td>\n",
       "      <td>451855.0</td>\n",
       "      <td>451890.0</td>\n",
       "      <td>35.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>452453.0</td>\n",
       "      <td>598.0</td>\n",
       "      <td>2022-06-12 09:00:00+00:00</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>420 rows × 10 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "                           index              PreciseTimeStamp  \\\n",
       "time                                                             \n",
       "2022-06-12 05:50:00+00:00   3580  2022-06-12T05:50:00.0000000Z   \n",
       "2022-06-12 05:50:30+00:00   3581  2022-06-12T05:50:30.0000000Z   \n",
       "2022-06-12 05:51:00+00:00   3582  2022-06-12T05:51:00.0000000Z   \n",
       "2022-06-12 05:51:30+00:00   3583  2022-06-12T05:51:30.0000000Z   \n",
       "2022-06-12 05:52:00+00:00   3584  2022-06-12T05:52:00.0000000Z   \n",
       "...                          ...                           ...   \n",
       "2022-06-12 09:17:30+00:00   3995  2022-06-12T09:17:30.0000000Z   \n",
       "2022-06-12 09:18:00+00:00   3996  2022-06-12T09:18:00.0000000Z   \n",
       "2022-06-12 09:18:30+00:00   3997  2022-06-12T09:18:30.0000000Z   \n",
       "2022-06-12 09:19:00+00:00   3998  2022-06-12T09:19:00.0000000Z   \n",
       "2022-06-12 09:19:30+00:00   3999  2022-06-12T09:19:30.0000000Z   \n",
       "\n",
       "                           sum_ClusterCount  CumulativeClusterDemand  \\\n",
       "time                                                                   \n",
       "2022-06-12 05:50:00+00:00               187                 398381.0   \n",
       "2022-06-12 05:50:30+00:00               177                 398568.0   \n",
       "2022-06-12 05:51:00+00:00                85                 398745.0   \n",
       "2022-06-12 05:51:30+00:00                61                 398830.0   \n",
       "2022-06-12 05:52:00+00:00                78                 398891.0   \n",
       "...                                     ...                      ...   \n",
       "2022-06-12 09:17:30+00:00               106                 451466.0   \n",
       "2022-06-12 09:18:00+00:00               117                 451572.0   \n",
       "2022-06-12 09:18:30+00:00                83                 451689.0   \n",
       "2022-06-12 09:19:00+00:00                83                 451772.0   \n",
       "2022-06-12 09:19:30+00:00                88                 451855.0   \n",
       "\n",
       "                           PoolClusterCreated  T_Idle  T_Waiting  \\\n",
       "time                                                               \n",
       "2022-06-12 05:50:00+00:00            398478.0    97.0        0.0   \n",
       "2022-06-12 05:50:30+00:00            398544.0     0.0       24.0   \n",
       "2022-06-12 05:51:00+00:00            398648.0     0.0       97.0   \n",
       "2022-06-12 05:51:30+00:00            398739.0     0.0       91.0   \n",
       "2022-06-12 05:52:00+00:00            398842.0     0.0       49.0   \n",
       "...                                       ...     ...        ...   \n",
       "2022-06-12 09:17:30+00:00            451271.0     0.0      195.0   \n",
       "2022-06-12 09:18:00+00:00            451521.0     0.0       51.0   \n",
       "2022-06-12 09:18:30+00:00            451690.0     1.0        0.0   \n",
       "2022-06-12 09:19:00+00:00            451809.0    37.0        0.0   \n",
       "2022-06-12 09:19:30+00:00            451890.0    35.0        0.0   \n",
       "\n",
       "                           PoolClusterRequested  OptimalPoolSize  \\\n",
       "time                                                               \n",
       "2022-06-12 05:50:00+00:00              398789.0            408.0   \n",
       "2022-06-12 05:50:30+00:00              398976.0            408.0   \n",
       "2022-06-12 05:51:00+00:00              399153.0            408.0   \n",
       "2022-06-12 05:51:30+00:00              399238.0            408.0   \n",
       "2022-06-12 05:52:00+00:00              399299.0            408.0   \n",
       "...                                         ...              ...   \n",
       "2022-06-12 09:17:30+00:00              452064.0            598.0   \n",
       "2022-06-12 09:18:00+00:00              452170.0            598.0   \n",
       "2022-06-12 09:18:30+00:00              452287.0            598.0   \n",
       "2022-06-12 09:19:00+00:00              452370.0            598.0   \n",
       "2022-06-12 09:19:30+00:00              452453.0            598.0   \n",
       "\n",
       "                                               Hour  \n",
       "time                                                 \n",
       "2022-06-12 05:50:00+00:00 2022-06-12 05:00:00+00:00  \n",
       "2022-06-12 05:50:30+00:00 2022-06-12 05:00:00+00:00  \n",
       "2022-06-12 05:51:00+00:00 2022-06-12 05:00:00+00:00  \n",
       "2022-06-12 05:51:30+00:00 2022-06-12 05:00:00+00:00  \n",
       "2022-06-12 05:52:00+00:00 2022-06-12 05:00:00+00:00  \n",
       "...                                             ...  \n",
       "2022-06-12 09:17:30+00:00 2022-06-12 09:00:00+00:00  \n",
       "2022-06-12 09:18:00+00:00 2022-06-12 09:00:00+00:00  \n",
       "2022-06-12 09:18:30+00:00 2022-06-12 09:00:00+00:00  \n",
       "2022-06-12 09:19:00+00:00 2022-06-12 09:00:00+00:00  \n",
       "2022-06-12 09:19:30+00:00 2022-06-12 09:00:00+00:00  \n",
       "\n",
       "[420 rows x 10 columns]"
      ]
     },
     "execution_count": 58,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_result.set_index(\"time\").iloc[580:1000]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "38f81bea",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 450x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.dates as mdates\n",
    "fig, ax1 = plt.subplots(figsize=(6.25, 2))\n",
    "ax1.plot(df_result.set_index(\"time\").iloc[580:1400][\"OptimalPoolSize\"])\n",
    "ax1.set_ylabel('Optimal Pool Size',fontsize=12)  # we already handled the x-label with ax1\n",
    "ax1.set_xlabel('Time of Day',fontsize=12)  # we already handled the x-label with ax1\n",
    "ax1.xaxis.set_major_formatter(mdates.DateFormatter('%H:%M'))\n",
    "for time_x in pd.to_datetime([\n",
    "    \"2022-06-12 06:00\",\n",
    "    \"2022-06-12 07:00\",\n",
    "    \"2022-06-12 08:00\",\n",
    "    \"2022-06-12 09:00\",\n",
    "    \"2022-06-12 10:00\",\n",
    "    \"2022-06-12 11:00\",\n",
    "    \"2022-06-12 12:00\"]):\n",
    "    ax1.axvline(time_x,color=\"tab:orange\",linestyle=\":\",alpha=0.9)\n",
    "ax1.tick_params (axis='x', labelrotation= 30) \n",
    "plt.tight_layout()\n",
    "plt.savefig(\"poolsize3.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "966ca96f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>time</th>\n",
       "      <th>PreciseTimeStamp</th>\n",
       "      <th>sum_ClusterCount</th>\n",
       "      <th>CumulativeClusterDemand</th>\n",
       "      <th>PoolClusterCreated</th>\n",
       "      <th>T_Idle</th>\n",
       "      <th>T_Waiting</th>\n",
       "      <th>PoolClusterRequested</th>\n",
       "      <th>OptimalPoolSize</th>\n",
       "      <th>Hour</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>3000</th>\n",
       "      <td>3000</td>\n",
       "      <td>2022-06-12 01:00:00+00:00</td>\n",
       "      <td>2022-06-12T01:00:00.0000000Z</td>\n",
       "      <td>588</td>\n",
       "      <td>331777.0</td>\n",
       "      <td>332693.0</td>\n",
       "      <td>916.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>332747.0</td>\n",
       "      <td>970.0</td>\n",
       "      <td>2022-06-12 01:00:00+00:00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3001</th>\n",
       "      <td>3001</td>\n",
       "      <td>2022-06-12 01:00:30+00:00</td>\n",
       "      <td>2022-06-12T01:00:30.0000000Z</td>\n",
       "      <td>455</td>\n",
       "      <td>332365.0</td>\n",
       "      <td>332776.0</td>\n",
       "      <td>411.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>333335.0</td>\n",
       "      <td>970.0</td>\n",
       "      <td>2022-06-12 01:00:00+00:00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3002</th>\n",
       "      <td>3002</td>\n",
       "      <td>2022-06-12 01:01:00+00:00</td>\n",
       "      <td>2022-06-12T01:01:00.0000000Z</td>\n",
       "      <td>248</td>\n",
       "      <td>332820.0</td>\n",
       "      <td>332841.0</td>\n",
       "      <td>21.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>333790.0</td>\n",
       "      <td>970.0</td>\n",
       "      <td>2022-06-12 01:00:00+00:00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3003</th>\n",
       "      <td>3003</td>\n",
       "      <td>2022-06-12 01:01:30+00:00</td>\n",
       "      <td>2022-06-12T01:01:30.0000000Z</td>\n",
       "      <td>190</td>\n",
       "      <td>333068.0</td>\n",
       "      <td>332890.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>178.0</td>\n",
       "      <td>334038.0</td>\n",
       "      <td>970.0</td>\n",
       "      <td>2022-06-12 01:00:00+00:00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3004</th>\n",
       "      <td>3004</td>\n",
       "      <td>2022-06-12 01:02:00+00:00</td>\n",
       "      <td>2022-06-12T01:02:00.0000000Z</td>\n",
       "      <td>176</td>\n",
       "      <td>333258.0</td>\n",
       "      <td>332960.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>298.0</td>\n",
       "      <td>334228.0</td>\n",
       "      <td>970.0</td>\n",
       "      <td>2022-06-12 01:00:00+00:00</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      index                      time              PreciseTimeStamp  \\\n",
       "3000   3000 2022-06-12 01:00:00+00:00  2022-06-12T01:00:00.0000000Z   \n",
       "3001   3001 2022-06-12 01:00:30+00:00  2022-06-12T01:00:30.0000000Z   \n",
       "3002   3002 2022-06-12 01:01:00+00:00  2022-06-12T01:01:00.0000000Z   \n",
       "3003   3003 2022-06-12 01:01:30+00:00  2022-06-12T01:01:30.0000000Z   \n",
       "3004   3004 2022-06-12 01:02:00+00:00  2022-06-12T01:02:00.0000000Z   \n",
       "\n",
       "      sum_ClusterCount  CumulativeClusterDemand  PoolClusterCreated  T_Idle  \\\n",
       "3000               588                 331777.0            332693.0   916.0   \n",
       "3001               455                 332365.0            332776.0   411.0   \n",
       "3002               248                 332820.0            332841.0    21.0   \n",
       "3003               190                 333068.0            332890.0     0.0   \n",
       "3004               176                 333258.0            332960.0     0.0   \n",
       "\n",
       "      T_Waiting  PoolClusterRequested  OptimalPoolSize  \\\n",
       "3000        0.0              332747.0            970.0   \n",
       "3001        0.0              333335.0            970.0   \n",
       "3002        0.0              333790.0            970.0   \n",
       "3003      178.0              334038.0            970.0   \n",
       "3004      298.0              334228.0            970.0   \n",
       "\n",
       "                          Hour  \n",
       "3000 2022-06-12 01:00:00+00:00  \n",
       "3001 2022-06-12 01:00:00+00:00  \n",
       "3002 2022-06-12 01:00:00+00:00  \n",
       "3003 2022-06-12 01:00:00+00:00  \n",
       "3004 2022-06-12 01:00:00+00:00  "
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_result.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "70e1219c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x23e98e14700>"
      ]
     },
     "execution_count": 61,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x288 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# df_result = df_result.set_index(\"time\")\n",
    "fig, ax1 = plt.subplots(figsize=(12,4))\n",
    "color = 'tab:blue'\n",
    "ax1.set_ylabel('Number of Clusters', color=color)\n",
    "ax1.plot(df_result.tail(200)[\"OptimalPoolSize\"], linestyle = \":\", color=color, label = \"OptimalPoolSize\")\n",
    "ax1.tick_params(axis='y', labelcolor=color)\n",
    "ax1.legend(loc = \"upper left\")\n",
    "ax2 = ax1.twinx()  # instantiate a second axes that shares the same x-axis\n",
    "\n",
    "color = 'tab:orange'\n",
    "ax2.set_ylabel('Number of Clusters', color=color)  # we already handled the x-label with ax1\n",
    "ax2.plot(df_result.tail(200)[\"sum_ClusterCount\"], color=color, label = \"Hourly Request\")\n",
    "ax2.tick_params(axis='y', labelcolor=color)\n",
    "ax2.legend(loc = \"upper right\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7609705d",
   "metadata": {},
   "source": [
    "# 3. Explore trade-offs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "id": "f588cc30",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Total original waiting time: 12992735\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "F:\\Tools\\Anaconda3\\lib\\site-packages\\pandas\\core\\indexing.py:1667: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self.obj[key] = value\n",
      "F:\\Tools\\Anaconda3\\lib\\site-packages\\pandas\\core\\indexing.py:1667: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self.obj[key] = value\n",
      "F:\\Tools\\Anaconda3\\lib\\site-packages\\pandas\\core\\indexing.py:1667: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self.obj[key] = value\n",
      "F:\\Tools\\Anaconda3\\lib\\site-packages\\pandas\\core\\indexing.py:1667: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self.obj[key] = value\n",
      "F:\\Tools\\Anaconda3\\lib\\site-packages\\pandas\\core\\indexing.py:1667: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self.obj[key] = value\n",
      "F:\\Tools\\Anaconda3\\lib\\site-packages\\pandas\\core\\indexing.py:1667: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self.obj[key] = value\n",
      "F:\\Tools\\Anaconda3\\lib\\site-packages\\pandas\\core\\indexing.py:1667: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self.obj[key] = value\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 226.8x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "waiting_old = sum(df_result[\"sum_ClusterCount\"]) * TAU\n",
    "print(\"Total original waiting time: %d\" %waiting_old)\n",
    "idle_all = []\n",
    "waiting_all = []\n",
    "label_map = {2:\"1m\", 5:\"2.5m\", 10:\"5m\", 60:\"30m\", 360:\"3h\", 720:\"6h\", 2880:\"1d\"}\n",
    "plt.figure(figsize=(3.15,2.5))\n",
    "for STABLENESS_ in [2, 5, 10, 60, 360, 720, 2880]:\n",
    "    idle = []\n",
    "    waiting = []\n",
    "    for beta_ in [0.1,1,2,5,10,100]:\n",
    "        df_result_ = solve(df,len(df),AGGREGATION,TAU,alpha,beta_,STABLENESS_,plot=False,plot_t=30, verbose=False)\n",
    "        idle.append(sum(df_result_[\"T_Idle\"]))\n",
    "        waiting.append(sum(df_result_[\"T_Waiting\"]))\n",
    "    if STABLENESS_ == 2880:\n",
    "        if AGGREGATION == \"30s\":\n",
    "            plt.plot(np.array(idle)/sum(df_result[\"sum_ClusterCount\"])/2,\n",
    "                     np.array(waiting)/sum(df_result[\"sum_ClusterCount\"])/2, \n",
    "                     label=label_map[STABLENESS_], linestyle = \":\")\n",
    "    else:\n",
    "        if AGGREGATION == \"30s\":\n",
    "            plt.plot(np.array(idle)/sum(df_result[\"sum_ClusterCount\"])/2,\n",
    "                     np.array(waiting)/sum(df_result[\"sum_ClusterCount\"])/2, \n",
    "                     label=label_map[STABLENESS_])\n",
    "    idle_all.append(np.array(idle)/sum(df_result[\"sum_ClusterCount\"])/2)\n",
    "    waiting_all.append(np.array(waiting)/sum(df_result[\"sum_ClusterCount\"])/2)\n",
    "plt.xlabel(\"Idle Time\")\n",
    "plt.ylabel(\"Waiting Time\")   \n",
    "plt.legend()\n",
    "plt.savefig(\"tradeoffs.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "id": "52b05890",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 226.8x165.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(3.15,2.3))\n",
    "count_i = 0\n",
    "for STABLENESS_ in [2, 5, 10, 60, 360, 720, 2880]:\n",
    "\n",
    "\n",
    "    if STABLENESS_ == 2880:\n",
    "        if AGGREGATION == \"30s\":\n",
    "            plt.plot(idle_all[count_i],\n",
    "                     waiting_all[count_i], \n",
    "                     label=label_map[STABLENESS_], linestyle = \":\")\n",
    "    else:\n",
    "        if AGGREGATION == \"30s\":\n",
    "            plt.plot(idle_all[count_i],\n",
    "                     waiting_all[count_i],\n",
    "                     label=label_map[STABLENESS_])\n",
    "    count_i += 1\n",
    "plt.xlabel(\"Idle Time (m)\")\n",
    "plt.ylabel(\"Waiting Time (m)\")   \n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"tradeoffs.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "id": "ad560073",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 226.8x165.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(3.15,2.3))\n",
    "count_i = 0\n",
    "for STABLENESS_ in [2, 5, 10, 60, 360, 720, 2880]:\n",
    "\n",
    "\n",
    "    if STABLENESS_ == 2880:\n",
    "        if AGGREGATION == \"30s\":\n",
    "            plt.plot(idle_all[count_i],\n",
    "                     waiting_all[count_i], \n",
    "                     label=label_map[STABLENESS_], linestyle = \":\")\n",
    "    else:\n",
    "        if AGGREGATION == \"30s\":\n",
    "            plt.plot(idle_all[count_i],\n",
    "                     waiting_all[count_i],\n",
    "                     label=label_map[STABLENESS_])\n",
    "    count_i += 1\n",
    "plt.xlabel(\"Idle Time (m)\")\n",
    "plt.ylabel(\"Wait Time (m)\")   \n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"tradeoffs1.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "id": "d5947044",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAANsAAACbCAYAAADr2+4sAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAAjtUlEQVR4nO2de1iU173vP2tuDAMDw80roA4qChoNoDFpk2iE1DRN0zYQ07O72+7TBNrm7O6enD4habt7mu7zpNWe03Z3t03ApulO0qZG7S1NuxOM0STWGgVjDagxkqh4RWBgBpj7On/MgIBcRpgLA+vzPO8z73W9vxfmO791+f3WK6SUKBSKyKOJtQEKxXRBiU2hiBJKbApFlFBiUyiihBKbQhEllNgUiiihi7UBI5GZmSnnz58fazMUimuivr7+spQya7hjk1Zs8+fP5+DBg7E2Q6G4JoQQp0Y6pqqRCkWUUGJTKKJEXIrNdfIk577+DbytrbE2RaEImUnbZhsN6Xaz+51OzD/8FXc9/tVYm6MYAY/HQ0tLC06nM9amhB2j0Uh2djZ6vT7ka+JSbAlLltBm6qb1g/pYm6IYhZaWFsxmM/Pnz0cIEWtzwoaUkra2NlpaWliwYEHI18VlNVIIwUzzLNZk3sbF/zoWa3MUI+B0OsnIyJhSQoPA9y8jI+OaPXZcig0gr3g5emHg1FuHY22KYhSmmtD6GM9zxa3Yln/6Ll67sIO/f/DXWJuimMTYbDYqKipibQYQx2IzpJox6bLo6rmA3+ePtTmKSYjNZqO2tpaGhoZYmwLEsdgA5syZzx1z/xunf6m8m+JqLBYLDz/8MBaLpX9fQ0MDZWVlVFdXU1xcTG1tLVVVVVHxfnHZG9lHwYa1nN3xFhw7x3w+HGtzFKPw2IuNNJ3rCmuZBXNS+N93FY7r2k2bNlFdXY3NZqOmpoaysrKw2jYcce3Z8tbdQEP7Po6eOxRrUxRxhNVqBSAjI6N/3WKxYLPZInrfuPZsGo0Gs2kW3T3ncF5oxzgrPdYmKUZgvB5oKhHXng1g3uJC7s6t4vTTe2NtimISUl1dTXNzc3+VMZaIyTqVXUlJiQwlxebiyRb2f68WrS6BO5/4RhQsU4TK0aNHWbp0aazNiBjDPZ8Qol5KWTLc+XFdjQSYmZdNc/cH6PwapN+P0MS9s1ZMUSLyzRRCWIQQRUKIciHEpgH7y4UQpUKIynDeLy0tB4NO0PG66ihRTF4i5QbuBUqklNsBhBCVQohyACnlzuC+0nDdLO+GNZTN+QznXz4ZriIVirATEbFJKWullLXBTSvQDKwKfhL8LArX/VZ87Fb+eumPvNOyP1xFKhRhJ6INHCGEFWgPejPLkMMZw5xfKYQ4KIQ42HoNiaHm9BTafd1ccF/Ee/nyhGxWKCJFpHsTyqWUVcF1GzDqQFjQI5ZIKUuysoadoGhEsuYuZoYpkwu/3TM+SxWKCBMxsQkhyqWUm4PrRcABrng3K1AXzvvlr72ZVZkb6GiaelnBivFTUVFBWVkZVVVVVx1raGggLy+PiooKKioqIj4OF6neyFJgkxCiXghRD6QHO0uswWOWvo6ScFFwaxG7zr/AWy27kB5POItWxCm1tbVs2bKFurrA7/rOnVd/5crLy9m2bRvbtm0bFLAcCSIyzhYUUt4w+zcHV8MqNICExAS8hiS6Pa301DeQtOaGcN9CEWdUVl4ZYcrLyxvWc/VFl2zcuJGioiIaGhqorq6mqKiInTt3UlVVRX19Pe3t7Wzbtm1C9sT9oPZA5i5Zge6985z9UwOLldgmF395BC4cCW+Zs5bDHd8L6dS6urqrxNLnyR599FEqKiqoqanpPxaJrIAxq5FCiAeEEK8IIQ4IIV4O9ha+LIS4f8J3DzNLb70Jq3kF9svaWJuimERUVVVRU1NzVTXRarX2Vx/Lysr6q5mRygoY1bMJIZ4EXpBS3j7MsfVCiCeklF+akAVhJK9kCT/59/9DglvP8tMbMOTmxtokRR8heqBwU11dTXV1db9oBtLQ0EBRUWC49+TJkxFPIB3RswkhUqSUX5RS7hruuJTyVSnll4QQKZEz79rQajWY0nLp0XbTtWt3rM1RxJjNmzf3t7vKysrYvn07QL+oLBYLFRUVVFVVYbFYKC0NW1DTsFxT1P9AYUkpw5t2O4RQo/6H8vKTL5B45BJpfjfLn3goApYpQkVF/Q8mpA4SIcQLQCrQGdwlgY0TsDNiFK5dw4Wje+iyX8bf3Y0mKSnWJikUQOi9ke1SynsjakmYmJufw7bLr2BwC67btw9zhKsGCkWohDqoXS+E+JoQ4lN9S0StmgBCCNLnLMGp6cK267VYm6NQ9BOqZ6siMBAdF9Pbzl9RxDJ3Lu0XLpMt5ZSdlVcRX4Qqtp1SykciakkYWb7+Bg7vfQa/rxfX0aMYCwpibZJCEbLYioQQL3MlH43JNL42lPTZ6RzpaYTeXlbsSVNiU0wKQm2zVQOPALUDlklN5rxCPKKT1j37Ym2KIkZEO6p/LELybFLKuJvcY2FxMdd3L8DdcQZvezu6dDWn5HSkvLycTZs2jX1iFBgtgiRVCPGEEGL+CMcXBI9PmgiSgSxbW8yJrrc55b6I4/XXY22OIkb0RfX3vVxjUs71L6XsFEI8AjwqhLieK+21DAJJoCeBRyIdSTJeTKkmzsh2PN5WivY4sHziE7E2aVqz6a1NHGsP74srl6QvoXp19YjHox3VPxajViOllJ0E2moIIRYQEFlzcP+kZ9bCZZw//AqX//4+cz0exDW8/1gR//RF9QP9Uf0lJSWjRvVHMoE05Hw2KeX7EbMiQuSvKWbZ5Tk4zRfoOXSIpNWrY23StGU0DxQpoh3VPxZTevrgJTddR0PbHo46GnHsVhMBTTeiHdU/FnE/1/9Y1Dz4CD1tzdxl72HhS38Kg2WKUFFR/4OZ0p4NYG7+daQZ0rA5zbhbWmJtjmIaE5LYhBD3CyGeFEJ8N7i9NbJmhY+CW1azKnMDCUvuVFVJRUwJ1bOVSSm/OGC7IxLGRIIF1+Wxv+019ne8iWOPEpsidoQqNhFMq7FM5vSa4RAaARmZdPovYd+/H39PT6xNUkxTQhJbMHE0j0CKTfoQLzfpyV22gnlJi+iedzPdf/tbrM1RTFOuZZzt+32hWcHJgCZl5MhwLF+3hvN/70Uk+nDs3oP5tttibZJiGnKtc5DYCHi3STsHyXDMXDCT33a8jt/r5PZ33keqhNJpQ98c/xaLpT8guaqqivb2dqxWa1SDlENts7VLKT8ipdwopbxXShk3Qusjec4CnN42ei+14jp+PNbmKKJA31TiNTU1NDc309DQwM6dO8nLy2Pbtm1kZGT0ByhHg1CrkfVCiK8xOHn0t5ExKTJYi4rIbPfgWr4Sx+49GJcsibVJ04oLjz+O62h4A5ETli5h1te/PuLxvlAtm81Gc3MzRUVFVFdX9wcdW63W/lmQIzW//0BC9WxVQCaBTpK+Ja5Yvm4V6YbZkLUAx+7dsTZHESUaGhqoqKjoD9Wy2WykB3MbLRYLbW1t/edu2rSJ0tLS/kyAcCebTsk5SIYjJTOFt7oPIt3dlB0+jLejA11aWqzNmjaM5oEiSVFREXV1dVRXV7Nz504sFgvt7e1AQHgZGYEX4EYjEyBUz1YUfJnGE31LWO4eZWYsKMTjuUyvzkD3G2/E2hxFhBnYHsvIyKC5uZmysrL+/QcOHOivakaDUD1b9PMjIsCi1SXMvuBHrBE4du8h9eMfj7VJighisVj6ex6B/vZXXV3doEyAaHWSjBr1L4T4rpTyUSHE9wh09/cjpXw0koaFK+p/IM5uF3u/9gR6bSIz3/oFi/+6F6GbUq+om1SoqP/BjPVNeyH4GTeBx6NhTErgXX8Lrq5zfKSri95DhzCtWhVrsxTThLHabGkQmF1r6DJWwUKIciFE3TD7SoUQlSNdF2lmL1qGz9tFZ2qmCkxWRJWxxFY13oKDL6zvRwhRHty/M7gdk7TZJR9azS0zK0ha82UlNkVUiWby6CquDIo3A9HrBhrAwlX5nHe2cNZ3EdeJ9/CcPRsLMxTTkLHEViaEODFkeU8IcWIc97IM2c4YRxkTRqfTctHopKltLxKwK++miBJjiW2nlHLRkGWhlHLROO5lA0adllgIUSmEOCiEONja2jqOW4RGTsEKhHTTtXS1qkoqokY0+70PcMW7WYG6oSdIKfvfI1BSUhKxmYgKb1nNrGNe9LoEeuoew9/biyYxMVK3U8SQoVH/DQ0NbN26NSZTko/l2a4SRKgEO0BKBnSMbAeswf2Wvo6SWJC9NIdjjkaO9TQiXS6VUDpFGS7qP5aMNSPylvEWHBRT2pB9m4OrMRMaBN5O6kwzcfbMfpYkmXDs2YN53bpYmjTleeOFd7l8xhHWMjNzkrn53sUjHh8u6r8vzaaqqoqDBw9SX18fVptGI26nspvofJfzrltJsjaZ7tV34djz+oTLU0xOhkb9A6Snp1NTU0NpaWl/ik00iMtYpeeanuMPJ//ACx97YdwZ18vXrSblYDtJCRa857fievcExvyRfyUVE2M0DxRJhkb9p6enD4rwjyZx6dmS9Ekcaz/G0faj4y4jMzuDRsc7/K0j8JJ7leM29Rgu6j+WxOUkrbfm3IpGaHjtzGsTKkc3ZxZtXcehcJkaApiC9EX9V1RUcODAASorYxYlCIRejSyTUm7sExsxnqQ13ZjOyqyV7Dq9iwdXPjjucvKKi/GfPkH37GXwx/9QCaVTDKvVOuidbBCoVvbte/jhh6NqT9xO0npb7m282/EuLfbxz9+/bG0Ri1KKMct54PfT/ebeMFqoUAzmWidphUkySeu6nEBX/e4zu8ddRpLFxDuu47x89te4ZsxRVUlFRBlVbEKI7wkhvhusPmYAncDCAdXJmJGbkstCy0J2ndk1oXKW3/lRPJ4u9ubMx3bCgfR6w2ShQjGYsdpskzppdF3OOn7xzi/odHWSmpA6rjJW330Lfr+fzpcPYM5exdmXXif7bjVjsiL8hJI8OtISc27LvQ2f9PF6y+sTKmfNJ9eSVlrM7gs72L71KS6+r9JuFOFnLLH1zRFZDRQHl9uZQFJpOCnIKGBG4gx2nZ5YVRJgdfltZEuBz9dL3b/9gLO/OxIGCxWKK4wqNinllmB8pE1K+f3g8gjQHh3zRkcjNKzLXcfec3txep0TLm/F2uu57pybnMSFdL75PmcOvxcGKxWxZPv27VRVVVFVVYXNZusPTo4FoXb9pwkhPiWEmC+EuIdA1nXsaKmHvwemJVuXs45eby9vnn1zwsUmr72V7NaTJC3QsuvCdrZt+gbvv31cxU3GKc3NzWzdupWamhpqamrCNtnqeAl1ULsCqCRQhawH1kfMolBo+CU0/gEKP8nqWavJTs7m2/u+TY45h/z0/HEXa1iwAMP8+ej/8gKl1d/hz0//mPdrX0Gs6mLe50vUm28mwGu/rOXSqfCGS82YZ2Xd50eOCtm+fTvp6elUVVXR3NxMXV0gY2xSR/1LKTuDVcgvBquWnZE2bFSs68DVCecOodfq2XL7FhK0CVTWVdLcOf5/qBCCOd/fjK+zE93/fYy7Kh9CI3Q0H9jH8X2Hw/gAimjQ1tZGXl4eNTU1lJWV9Uf4T8qofyHEQYZMztqHlDJ2VUnrWkBA82uQs4psczZP3f4Un/+vz/PAyw/wyw2/JCclZ1xFJy5fTu5TP+f0f/8Cuu99i9xvPs4fnvwBh368G1/3oxSUKg83HkbzQJEiIyOjP6fNarXS0NBAaWnppI36Xw+UjrDEDlM6zF4BJ68EIs9Pnc+W27fg9rv5witf4Jzj3LiLT1yxgpwtW/C2tiIf/yb3fOVhEvRpiP86x3tP/DUcT6CIAn3JohBov/WJLFaM1RvZOdISLQNHJG8dtLwFLnv/rkVpi6gtq8XhdnD/K/dzsfviuIs3FV1PzpZaPBcv4vnO1/nEVx/iTO8H/PVvv+K5r3+PliMnkV5/OJ5EESFKS0s5efIkFRUVnDx5kvLy8pjaM+pc/7FkzLn+m/fAMx+HT2+F/A2DDh1uPUzlK5XMTJrJ0x95mozE8VcXeg4c4HRlFYbsuZge/wEv/eI5bOcOUWBZw6LUVfSWprKsbJWqWg6Dmut/MHGZPApAzg2gMwbabUNYkbWCn67/Kecd53mg7gHaneMfFjStWkXOk0/iPtNCzze+xue+9VX+4btPImfO5L2ut3nlqe/w0y98kfqfvozzbNdEnkgxxYlfsemNMO+mQe22gZTMKuHHt/2YU52n2LBjA4/te4zj7eN7l3bSDavJeeJnuE+d4vTn/4nMtEQ++p0vcPOmL5H/ofvwu51YPoAD3/0NL/7oaRwdSnSKq4nLauS3/9iIrcfNj3LegLp/hX9ugIzh3zx8ouMEzx19jpeaX8Llc1E8s5j7ltzH+tz16DX6a7LJ8eZeWr78ZTRJSaR9+j4s992HfsYMvB4P+7fu4uieOjq7jpGkz2JtzkZSPr6QOTcuvOZnnyqoauRg4lJs//r7d9jR0MLb/5yPYcvNgd7Jz70IafNGLK/T1cnv3/s9zx97nrOOs8xInEF5fjnli8rJMmWFbFfvkSNcfuJJHK+9BjodqR+9g7TPfpbEwkIAGl8/RNNv68gX83nj4u9IyFrAh++8h0U3LUebbLi2P0Kco8Q2mLgUW13TRR545iC/fuAGbjKegmc/BYYk+OwfIXN0T+Lz+9h7bi+/PvZr9p7di07oKJtXxqeXfpqVWStD7uhwnzpF+3O/onPHDvw9PSSWFJP+2c9iXr8eodVy9t0z7H5mKxfe+ys3Zm5ghmk+F4sla+5Zj3aavIBRiW0wcSk2h8vLysde4f6brTxyxxK4cASe+QQIDfzDNpizMqR7nOo6xdbjW/n9id9j99hZkr6E+/Lv46PWj5KoC206cp/djm3HDjqefQ7P2bPo584l7TOfwVJ+D1qzGXtbF3ufepGud49yxv42Wn0atyzZSN4nSkhdNivEv0Z8osQ2mLgUG8C9NftwOL38+V9uDuxoPQ7P3A3287D4DvjQVyD3RgjBU/V4enjp/Zd4/tjznOg4QYohhU8u/CQb8zeGHIkifT7su3bR8Z/P0HPwIBqTidRPfYr0f/wMhnnz8Lg97H3hZY7vquO29A0c72qge24Saz93LzPmzkLo47evaiQmg9hsNhsPPPBA//u0B1JbW4vVah00geu1MG26/m9dnEXT+S5a7a7Ajqx8+OKbcGs1nNkPT98BP18Pjb8D3+hTHZj0JioWV7Djrh08/ZGnWTN7Dc8dfY47f3cnD776IG+0vIFfjj6ALbRaUsrKmPfcs8zfsR1zWRkdW7dycsMdnPnSl3E31HPrP9xJ5VM/ouf2dC7ou2lpepVXv72Z5m/u4sROFXsZbmw2G7W1tTGf47+PuPVsR1o6uesnb/LDjSv45PXZgw+6e+Dwr2HfT6G9GSzz4MYH4frPBNp2IXCx+yLbT2xn2/FttDnbyDXnsjF/I3cvvDvkKRi8ra10PP8bOn7zG3zt7SQsXkz65z5Lysc+hiYhgdON79Pw7EtkOHQcaP0zxtR53PjhT1JQWkLCnJSQ7jGZGfrLf6nm7yQVzySpZCbS56f15++QtHoWSdfPwO/2cfnpRpLXzMa0Igu/08vl/2zC/KE5JC7LxNftoe25o5hvnktiQQY+uxutObQOp+Li4v7ofpvNRkVFBRaLBZvNRnV1ddQ8W9y21AvnpJCeZGDP8darxWYwwar7ofif4PifYe+P4S8Pw2uPB/avrgTzzFHLn5k0kwdXPkjl8krqTtXx/LHn+f7B7/OTt3/C2uy1LM9aTkFGAUvTl2LSm4YtQ5eVRdZX/pmMqkq6/vQS7c88w/lvfJNL/+8HWO75FGlFRdz5P++lW+i5/EsdH7z9KtpDl2lq+DP7XQdIn7uA/MylzFg+n1k3WVWUShiora2lqqqK8vJyNm/ePPYFYSRuPRvAw9sPs6PhLJvvuY57irNHPZfT+2Hff8DRP4FWD9dthBv/B8xYErJNR9uO8pvjv+HNs29yqecSAALBgtQFFGYUUphZSEFGAflp+cMKUEpJz/63aH/mmcDQQfBvr83KxFhQgC6/gMbuBLraHLS0N+J1XebjOV/mXO9J6jvewJSazeqMW9DkJjN3QyFZuZO7g2UytNlgsGerqqqiuroaq9XK5s2bKSoqUp4tFL51VyFnbb38r22HOWfr5Qs3L8BkGOGRcm8ILG0n4W8/g0O/gkPPwqLbYfFHYPb1MLMwEJkyAkszlvLYTY8B0NrTSlNbE01tTTS2NbLv/D5ebH4RCEzXYE21UpBRQGFGUIDp+STqEklacwNJa27A5+jGdfwYzsZGnI1NOJsa6X7jTbL9gbbh8vR0WLqMS7ojdKboSdUspMd2EYPRywcH3uTVV3+ITpfKnXM/R4vpMgnXzSSvqIB0SzraVIPygiNQXFxMQ0MDVquVtra2qN47rj0bgMvr46Gth3npyHnMRh3lxdn845p5WLOSR7+wuw0O/BwOPgWOYHaA0MKMpTB7ZWD4YPZKmLUM9KENA1zquUTj5Uaa2ptovNxIY1tjf1ymVmjJs+T1C7Awo5DF6YtJ0Cb0X+/v7cV57BjOpqagAJtwvfceBOey1KSmwtJCWmflcUnosNt7yBM5vN9VzyXnaVL0GdyRfT+HeupxzTKQsyifBTPnk7lqHprE6P+uTgbPVl1dTW1tLZWVlTz66KMArF+/npKSEtrb26mqqoqaZ4t7sUGgenbwVAfP7jvFX945j8cn+fDCTP7xxnmsXzIDnXaUTlcpofMMnHsbzr995bMn+KsntJC1JJA/1y/A5YF2YQh2Xey5SGNbY78Imy430eEKvCpBJ3QsTFvY7/0KMwpZlLYIg/ZKw9/vcuF6992gBwx6wRMnwOMBQGM2I5cs49IsKx3CiNGZyAed7+BwnmGOaSE3z7yHVy/swJmkJ2d2AdmJ2bjm6zCmJ2PSmzDpEklemE5SmhkhNCAIm1ecDGKLJNNSbAO5ZHfywoEz/Gr/ac53OklN1FM4J4Wls1MomB34XDgjGYNuDAF2nb1agN2tgeNCA5mLwTwbEpIhIQUMycF1c3DdPGD9yjnSkMQFj53G9qM0tjX2V0M7XYEUQZ1GxyLLov72X2FGIYssi9Brr8Rx+t1uXCdOBMQX9IKu48eRbnf/OU59Ipcy5+HKtHJedNGj6WFeUi4lmRt48czPcPq6WZRSRFFGGb879WPc/l4Wp65hRdrNvHjuWaRWy7zkfOYlWnlbHkGfZGKGfiZpWOiY48ZoTsYsTCRqEzHmp5GcloIpMRGd3oA2KWCrEttgppzY+vD6/Lx67BKvHbvE0fNdHLtgxxVM9tRrBQtnmIPiC3wummkmzaQf2QtKCV3nrojvwhHouRxIXnU5wG0PrI8xHhdADBKnNCRxLsFIo05Lo8ZHk+yl0WvHLgPeSy+05CZkYNYnkWxIxmxIITkhlWSjBbMxneSEFJJFIpY2J6ZeickFRqefBKcXfY8H2d2N3+7AbnPQ3uWmt9eJ0+3GL43o9RYu2c/gEZCcNJPM5BwaOxrwa3zMTbIyz7yYPRd/i5RuCi1rWJxSwu9O/zsAK9Nvw2q+jt+e+hEAReml5CYX8IeWn6PRGLj1y18hP3cR3X4HQqPBIBLQCi0erReh1aKTWoRGg0jQoNFq0KBBaDVoDTqEEEgpJ3Xbc1KLLfgyextglVLWjnbuRMU2FK/Pzwdt3TSe6+LoeTtHz3cNHhQPkqjXkmzUYTbqMBv1pBh1JCdc2e5bTzHqMRt1wXMD62aDFrPOi9Hfg3A7AuLr+xwoSJcjuL9rwPrgc6TLQYtG0phgoMlg4Ixeh12jwaERODSawLrQ4NaM/WVMFFrMGgPJWiPJ2kSS9SaS9UlXRJuQSorGTIo/CbNXT5JLQ6LLT6JTYnB6MfR6Ed099Nrs9HR24+jupbfHjcejwScNdPVcxiUlSaZZJBgtnHacwKeB1f9SxeIcKz1eBxKJSZeMVuiwewLt2GS9Ba3Q0em+DIBZn4YQGrrcbYDArE8DBN0+OwiBSZsEAlzCg0ajRY8OoRFIvUCj1aKRAo1OiyZBi0arRUhACEQIf6PxMGl7I4NCQ0q5UwhRKYQoDb7kPirotBoWzjCzcIaZu1de2d9qd3H0fBcnWx109XpxuDzYnd7A4vJid3o43+nE7vTgcHrpdvvGvpdGXBFigh6z0YLZmHlFlEYdyUY9Zouuf7vvWEDMAVHn+N3kuOxsGEW0blcn9t4OHC4bDrcdu9uOw9ODw9eDw+vE7nfhkF4c+PvFahcazmk0OILbTs0YgUQ6SEgVJFv0mDX6gGh1Rsw6E0n6JJINKZj1ZnxaM6nSxCLvGpL8RnQmLTqzhjSZgvBL8PuRPjcWYcLv9+P39eKVkkSpwy/B4+kFBDqpQyLw+APVYun3AxIpfEgkHq8DkCQYMvBLLw6HDYBUQyZu6cXh6dvOwic9dHvtIDSYdal48eLGjdBoMGLEr5H4daDRaND6tQi9Bo1BG/C0UqDRaxHD1HbG46Si2UW1iisv6mgGioDozSM2AlnmBLLMWdyyOLQ0G59f4nB6sQ8QZZ9Au5zewDFn3zEPDldg/1mbE4fL3n+Nzz/2Pys54YpXvWP5bB4qW37VOQYCrxcac+IHn2dET+txdtLt7MDe2x4UbVe/aO3eHhzeXhx+N3Z/Lw5px4Efh0ZDq0YEBayhZxjBPpTwED6bFoM5MBQhdAKNXoNWaDHpTcxNnnvVNdLvB59v0KfZZ7qy7fOT6E/C7/Pj93Uj/H6S0OOXErfbjpQSvdQiEbi9vfilHyE1ICU+vxe/9OD1OQGJyWDE63XR2+MAIC1hJq4eOz1ee3B7Fk6fg15vNxqtDos+E22KAU2ynra2NozGkYeJhiOaYrMM2b7q+yGEqCQwGSy5ublRMOna0WoEqSY9qaZrSzwdiJQSp8eP3ekJCNQ1WKD9nnWAkNMmcL+A4fpA3p8p/apDegL/HEuoZfl9Q0TrwOe04ehpw+Fsw9Hbgd3ZQbf9EO4LKfjbM/AjkHojfulHSolOo6PLEJmMdikDXhSnI+BN+7Zl+6DtVn9roDdXSvx+ycXOZqRfIoM2nvd34pd+/NKPRiNoNdgRbRqEXoPRaCQ7e4xAiiFEU2w24Or/9ACC7bhaCLTZomBTTBBCkGjQkmjQMiMeQyA1WjCmBpYgWiA1uCiGJ5pR/we48uNpBeqieG+FIuZETWxSyu2AVQhRClii2TmiUEwGohrDI6XsC7NWQlNMOybtoLYQohU4NcopmcDlKJkzGZhuzwvx+czzpJTDdm1PWrGNhRDi4EiDh1OR6fa8MPWeOW6nRVAo4g0lNoUiSsSz2EaNrZyCTLfnhSn2zHHbZlMo4o149mwKRVwRl2ITQpQLIUqDsZRTGiGERQhRFHzmTbG2J5pMteeNO7ENTNUJbsf2lcOR516gJBiBw3T4gYH+/2ts38sbZuJObARSdZqD632pOlMWKWXtgERbK1eefcoihJiSzxmPYrMM2R7/O3zjiOAXsH2axJRapZRKbJMAG2Ok6kxRyqWUVbE2ItJEO4M/msSj2KZdqo4QorwviFsIMaWrzUB7sPOrnECWyJR53rgT23RL1Qk+5yYhRL0Qop4p7tWllA3B/2k615A8Hg+oQW2FIkrEnWdTKOIVJTaFIkoosSkUUUKJTaGIEkpsinEjhLCE87ypjhJbDBBC1AUjQvq2Tw6M8RRCbBvuCxoMSN4UXB82bjA4tfu24NIxYL104PVheAYLEFJZUkqbEKImHPeNZ1TXfwwQQjwM2KSUtcEv7RagWUpZHTxeJ6UsG6OMbVLKijHOOSmlzAuX3UPK3gTUhBpW1RdYPNYLVaYyyrPFhu1An1DuBb5LMKA6GDHRIISwCiFqgl6pvO+YEGJTUKylweOWUG864PqioHftGyyv7LvXgHP7POJIWQZFfUILpbzgQPWoPw5THSW2GBD8kvZVA4ullA2ALSicUmCrlLJZSlkV9F5VQ67fDBwMHrdNwI5qAnN4WoJxlxbo97xbg/cuHnrdSFH5I5U3gCkd/TIWcf0C+zhn55BcvK0EvNyqIXGQJUQmr6tPLG0D1vsEnwfkCSFWEQj8HorlWsob8IPQPjGT4xslttixDagOfkLAI2wh+IUMVt8sBCa9iXa0fz2BdJ7tIxxvZnxealp7NlWNjBHBNkwp8EJw28bgLIZmoAx4dIQibME2Vdi9XrATo2xou2vAcRvjCxKe1p5N9UYqxkWwK3+T6o0MHeXZFOOlOriESsV0Fhooz6aYAEM6PyZ83lRHiU2hiBKqGqlQRAklNoUiSiixKRRRQolNoYgSSmwKRZRQYlMoosT/B2sTdWx4hxYyAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 226.8x165.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(3.15,2.3))\n",
    "count_i = 0\n",
    "for STABLENESS_ in [2, 5, 10, 60, 360, 720, 2880]:\n",
    "\n",
    "\n",
    "    if STABLENESS_ == 2880:\n",
    "        if AGGREGATION == \"30s\":\n",
    "            plt.plot(\n",
    "                     waiting_all[count_i], \n",
    "                idle_all[count_i],\n",
    "                     label=label_map[STABLENESS_], linestyle = \":\")\n",
    "    else:\n",
    "        if AGGREGATION == \"30s\":\n",
    "            plt.plot(\n",
    "                     waiting_all[count_i],\n",
    "                idle_all[count_i],\n",
    "                     label=label_map[STABLENESS_])\n",
    "    count_i += 1\n",
    "plt.ylabel(\"Idle Time (m)\")\n",
    "plt.xlabel(\"Wait Time (m)\")   \n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"tradeoffs2.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "3c1e9606",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solving in 904.69\n",
      "OPTIMAL\n",
      "Total idle time: 220498.000000\n",
      "Total waiting time: 427235.000000\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yiwzh\\AppData\\Local\\Continuum\\anaconda3\\lib\\site-packages\\pandas\\core\\indexing.py:376: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: http://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self.obj[key] = _infer_fill_value(value)\n",
      "C:\\Users\\yiwzh\\AppData\\Local\\Continuum\\anaconda3\\lib\\site-packages\\pandas\\core\\indexing.py:494: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: http://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self.obj[item] = s\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>PreciseTimeStamp</th>\n",
       "      <th>sum_ClusterCount</th>\n",
       "      <th>CumulativeClusterDemand</th>\n",
       "      <th>PoolClusterCreated</th>\n",
       "      <th>T_Idle</th>\n",
       "      <th>T_Waiting</th>\n",
       "      <th>PoolClusterRequested</th>\n",
       "      <th>OptimalPoolSize</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>time</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <td>2022-02-01 00:00:00+00:00</td>\n",
       "      <td>2022-02-01T00:00:00.0000000Z</td>\n",
       "      <td>10</td>\n",
       "      <td>0.0</td>\n",
       "      <td>9.0</td>\n",
       "      <td>9.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>9.0</td>\n",
       "      <td>9.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2022-02-01 00:00:30+00:00</td>\n",
       "      <td>2022-02-01T00:00:30.0000000Z</td>\n",
       "      <td>15</td>\n",
       "      <td>10.0</td>\n",
       "      <td>9.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>1.0</td>\n",
       "      <td>19.0</td>\n",
       "      <td>9.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2022-02-01 00:01:00+00:00</td>\n",
       "      <td>2022-02-01T00:01:00.0000000Z</td>\n",
       "      <td>10</td>\n",
       "      <td>25.0</td>\n",
       "      <td>9.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>16.0</td>\n",
       "      <td>34.0</td>\n",
       "      <td>9.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2022-02-01 00:01:30+00:00</td>\n",
       "      <td>2022-02-01T00:01:30.0000000Z</td>\n",
       "      <td>7</td>\n",
       "      <td>35.0</td>\n",
       "      <td>9.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>44.0</td>\n",
       "      <td>9.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2022-02-01 00:02:00+00:00</td>\n",
       "      <td>2022-02-01T00:02:00.0000000Z</td>\n",
       "      <td>1</td>\n",
       "      <td>42.0</td>\n",
       "      <td>9.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>33.0</td>\n",
       "      <td>51.0</td>\n",
       "      <td>9.0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                       PreciseTimeStamp  sum_ClusterCount  \\\n",
       "time                                                                        \n",
       "2022-02-01 00:00:00+00:00  2022-02-01T00:00:00.0000000Z                10   \n",
       "2022-02-01 00:00:30+00:00  2022-02-01T00:00:30.0000000Z                15   \n",
       "2022-02-01 00:01:00+00:00  2022-02-01T00:01:00.0000000Z                10   \n",
       "2022-02-01 00:01:30+00:00  2022-02-01T00:01:30.0000000Z                 7   \n",
       "2022-02-01 00:02:00+00:00  2022-02-01T00:02:00.0000000Z                 1   \n",
       "\n",
       "                           CumulativeClusterDemand  PoolClusterCreated  \\\n",
       "time                                                                     \n",
       "2022-02-01 00:00:00+00:00                      0.0                 9.0   \n",
       "2022-02-01 00:00:30+00:00                     10.0                 9.0   \n",
       "2022-02-01 00:01:00+00:00                     25.0                 9.0   \n",
       "2022-02-01 00:01:30+00:00                     35.0                 9.0   \n",
       "2022-02-01 00:02:00+00:00                     42.0                 9.0   \n",
       "\n",
       "                           T_Idle  T_Waiting  PoolClusterRequested  \\\n",
       "time                                                                 \n",
       "2022-02-01 00:00:00+00:00     9.0        0.0                   9.0   \n",
       "2022-02-01 00:00:30+00:00     0.0        1.0                  19.0   \n",
       "2022-02-01 00:01:00+00:00     0.0       16.0                  34.0   \n",
       "2022-02-01 00:01:30+00:00     0.0       26.0                  44.0   \n",
       "2022-02-01 00:02:00+00:00     0.0       33.0                  51.0   \n",
       "\n",
       "                           OptimalPoolSize  \n",
       "time                                        \n",
       "2022-02-01 00:00:00+00:00              9.0  \n",
       "2022-02-01 00:00:30+00:00              9.0  \n",
       "2022-02-01 00:01:00+00:00              9.0  \n",
       "2022-02-01 00:01:30+00:00              9.0  \n",
       "2022-02-01 00:02:00+00:00              9.0  "
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df_result = solve(df,T,AGGREGATION,TAU,1,1,2880,plot=True,plot_t=30)\n",
    "df_result.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f7887653",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

